Near-horizon geometries and black hole thermodynamics in higher-derivative AdS$_5$ supergravity

Higher-derivative corrections in the AdS/CFT correspondence allow us to capture finer details of the dual CFT and to explore the holographic dictionary beyond the infinite N and strong coupling limits. Following an effective field theory approach, we investigate extremal AdS black hole solutions in five-dimensional supergravity with higher-derivative corrections. We provide a general analysis of near-horizon geometries of rotating extremal black holes and show how to obtain their corresponding charges and chemical potentials. We discuss the near-horizon solutions of the two-derivative theory, which we write using a novel parametrization that eases our computation of the higher-derivative corrections. The charges and thermodynamic properties of the black hole are computed while clarifying the ambiguities in their definitions. The charges and potentials turn out to satisfy a near-horizon version of the first law of thermodynamics whose interpretation we make clear. In the supersymmetric case, the results are shown to match the field theory prediction as well as previous results obtained from the on-shell action.

==> anc/Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    586260,      14714]
NotebookOptionsPosition[    582130,      14647]
NotebookOutlinePosition[    582525,      14663]
CellTagsIndexPosition[    582482,      14660]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Equal J", "Section",
 CellChangeTimes->{{3.9159433110293417`*^9, 
  3.9159433120384293`*^9}},ExpressionUUID->"518bbd39-1041-4676-a97c-\
1173e03de84e"],

Cell[CellGroupData[{

Cell["Solution", "Subsection",
 CellChangeTimes->{{3.9159433264193487`*^9, 
  3.915943327679076*^9}},ExpressionUUID->"7eafbd3d-2548-462c-8a25-\
ce7912dfa374"],

Cell["Corrections to the solution as given in equation (5.9)", "Text",
 CellChangeTimes->{{3.915944070873578*^9, 
  3.915944116230897*^9}},ExpressionUUID->"f9b64979-9785-4601-811c-\
e3ed8e3b6ab0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]W", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"28672", " ", 
         SuperscriptBox["X", "18"]}], "-", 
        RowBox[{"1024", " ", 
         SuperscriptBox["X", "16"], " ", 
         RowBox[{"(", 
          RowBox[{"92", "-", 
           RowBox[{"79", " ", "Z"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}], "-", 
        RowBox[{"256", " ", 
         SuperscriptBox["X", "14"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "507"}], "+", 
           RowBox[{"878", " ", "Z"}], "-", 
           RowBox[{"514", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"65", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "7"], " ", 
         SuperscriptBox["Z", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"39", " ", "Z"}], "+", 
           SuperscriptBox["Z", "2"], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           SuperscriptBox["Z", "6"]}], ")"}]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["X", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"2997", "-", 
           RowBox[{"7610", " ", "Z"}], "+", 
           RowBox[{"9159", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"4436", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"1717", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"1550", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"57", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2423"}], "+", 
           RowBox[{"3006", " ", "Z"}], "-", 
           RowBox[{"7319", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"1012", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"3803", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"502", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"115", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "461"}], "+", 
           RowBox[{"329", " ", "Z"}], "-", 
           RowBox[{"3408", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"596", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"1995", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["Z", "7"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"360", "+", 
           RowBox[{"518", " ", "Z"}], "-", 
           RowBox[{"179", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"490", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"199", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"322", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"122", " ", "Z"}], "+", 
           RowBox[{"1338", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"375", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"1157", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"656", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"268", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"50", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "60"}], "+", 
           RowBox[{"118", " ", "Z"}], "-", 
           RowBox[{"200", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"1488", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"569", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"1225", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"94", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"190", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"207", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"63", " ", 
            SuperscriptBox["Z", "9"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["X", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"8", " ", "Z"}], "+", 
           SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         SuperscriptBox["Z", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "Z", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"49", " ", "Z"}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "-", 
           RowBox[{"46", " ", "Z"}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"63", " ", "Z"}], "+", 
           RowBox[{"113", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"32", " ", "Z"}], "-", 
           RowBox[{"150", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915943449073326*^9, 3.915943465729445*^9}, {
  3.9159435086058207`*^9, 
  3.915943511968704*^9}},ExpressionUUID->"a8acee25-fce7-4377-96a8-\
cbe096e66a55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]G", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"39936", " ", 
           SuperscriptBox["X", "16"]}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["X", "14"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "43"}], "+", 
             RowBox[{"34", " ", "Z"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["X", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"721", "-", 
             RowBox[{"1144", " ", "Z"}], "+", 
             RowBox[{"156", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"284", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["X", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1087"}], "+", 
             RowBox[{"2545", " ", "Z"}], "-", 
             RowBox[{"1441", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"574", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"587", " ", 
              SuperscriptBox["Z", "4"]}], "-", 
             RowBox[{"35", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3655"}], "+", 
             RowBox[{"3845", " ", "Z"}], "-", 
             RowBox[{"393", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"2606", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"1007", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"385", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", 
           SuperscriptBox["Z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"54", "+", 
             RowBox[{"27", " ", "Z"}], "-", 
             RowBox[{"52", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["Z", "7"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1578"}], "+", 
             RowBox[{"1219", " ", "Z"}], "-", 
             RowBox[{"1531", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"2356", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"1320", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"803", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"253", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"142", " ", 
              SuperscriptBox["Z", "7"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", "Z", " ", 
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"225", " ", "Z"}], "+", 
             RowBox[{"68", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"119", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"197", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "6"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["Z", "8"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "267"}], "+", 
             RowBox[{"139", " ", "Z"}], "-", 
             RowBox[{"1071", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"1008", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"704", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"99", " ", 
              SuperscriptBox["Z", "5"]}], "-", 
             RowBox[{"35", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"226", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"61", " ", 
              SuperscriptBox["Z", "8"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", 
           SuperscriptBox["X", "12"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "Z"}], "+", 
             SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
           SuperscriptBox["Z", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Z", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"49", " ", "Z"}], "-", 
             RowBox[{"33", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "-", 
             RowBox[{"46", " ", "Z"}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"63", " ", "Z"}], "+", 
             RowBox[{"113", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"32", " ", "Z"}], "-", 
             RowBox[{"150", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"70", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"75", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9159435197913027`*^9, 
  3.915943550977146*^9}},ExpressionUUID->"e5d6453a-397b-4c24-8628-\
220d1eb77ef5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]B", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"112640", " ", 
           SuperscriptBox["X", "18"]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["X", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "267"}], "+", 
             RowBox[{"212", " ", "Z"}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["X", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"2589", "-", 
             RowBox[{"3962", " ", "Z"}], "+", 
             RowBox[{"194", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"1126", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"141", " ", 
              SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["X", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4863"}], "+", 
             RowBox[{"10460", " ", "Z"}], "-", 
             RowBox[{"3828", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"4210", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"1835", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"534", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["X", "10"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11313"}], "+", 
             RowBox[{"7582", " ", "Z"}], "+", 
             RowBox[{"6767", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"5740", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"1615", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"454", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"297", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15819"}], "+", 
             RowBox[{"2635", " ", "Z"}], "+", 
             RowBox[{"8769", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"11265", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"3925", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"4181", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"3535", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"849", " ", 
              SuperscriptBox["Z", "7"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "7"], " ", 
           SuperscriptBox["Z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"54", "+", 
             RowBox[{"81", " ", "Z"}], "+", 
             SuperscriptBox["Z", "2"], "-", 
             RowBox[{"39", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["Z", "8"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5973"}], "-", 
             RowBox[{"1626", " ", "Z"}], "+", 
             RowBox[{"1744", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"8694", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"5370", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"3426", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"4696", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"1822", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"87", " ", 
              SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", "Z", " ", 
           RowBox[{"(", 
            RowBox[{"54", "+", 
             RowBox[{"261", " ", "Z"}], "+", 
             RowBox[{"208", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"324", " ", 
              SuperscriptBox["Z", "4"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"336", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"480", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"206", " ", 
              SuperscriptBox["Z", "8"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["Z", "9"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"930", "+", 
             RowBox[{"610", " ", "Z"}], "+", 
             RowBox[{"333", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"3179", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"2641", " ", 
              SuperscriptBox["Z", "4"]}], "-", 
             RowBox[{"889", " ", 
              SuperscriptBox["Z", "5"]}], "-", 
             RowBox[{"1749", " ", 
              SuperscriptBox["Z", "6"]}], "-", 
             RowBox[{"451", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"453", " ", 
              SuperscriptBox["Z", "8"]}], "+", 
             RowBox[{"159", " ", 
              SuperscriptBox["Z", "9"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", 
           SuperscriptBox["X", "12"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "Z"}], "+", 
             SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
           SuperscriptBox["Z", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Z", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"49", " ", "Z"}], "-", 
             RowBox[{"33", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "-", 
             RowBox[{"46", " ", "Z"}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"63", " ", "Z"}], "+", 
             RowBox[{"113", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"32", " ", "Z"}], "-", 
             RowBox[{"150", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"70", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"75", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915943524497616*^9, 3.91594352659939*^9}, {
  3.915943559787217*^9, 
  3.915943562827972*^9}},ExpressionUUID->"51ddf339-4fad-4852-b3d9-\
b934b4c9c926"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]J", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"55296", " ", 
         SuperscriptBox["X", "18"]}], "+", 
        RowBox[{"512", " ", 
         SuperscriptBox["X", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "277"}], "+", 
           RowBox[{"320", " ", "Z"}], "+", 
           RowBox[{"53", " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"256", " ", 
         SuperscriptBox["X", "14"], " ", 
         RowBox[{"(", 
          RowBox[{"543", "-", 
           RowBox[{"1390", " ", "Z"}], "+", 
           RowBox[{"414", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"354", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"55", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["X", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "97"}], "+", 
           RowBox[{"804", " ", "Z"}], "+", 
           RowBox[{"1143", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"204", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"601", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"111", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["X", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "961"}], "+", 
           RowBox[{"4158", " ", "Z"}], "-", 
           RowBox[{"3017", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"1432", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"761", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"346", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"145", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"645", "+", 
           RowBox[{"559", " ", "Z"}], "+", 
           RowBox[{"8593", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"3115", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"5509", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"1567", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"1663", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"469", " ", 
            SuperscriptBox["Z", "7"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "7"], " ", 
         SuperscriptBox["Z", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"81", " ", "Z"}], "+", 
           SuperscriptBox["Z", "2"], "-", 
           RowBox[{"39", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "423"}], "-", 
           RowBox[{"298", " ", "Z"}], "-", 
           RowBox[{"8344", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"5354", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"5854", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"2442", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"1544", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"198", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"281", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", "Z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "54"}], "-", 
           RowBox[{"27", " ", "Z"}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"250", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"756", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"908", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"184", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"550", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"202", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["Z", "9"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "-", 
           RowBox[{"138", " ", "Z"}], "-", 
           RowBox[{"2995", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"2161", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"2563", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"127", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"1681", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"693", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"1187", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"277", " ", 
            SuperscriptBox["Z", "9"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["X", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"8", " ", "Z"}], "+", 
           SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         SuperscriptBox["Z", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "Z", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"49", " ", "Z"}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "-", 
           RowBox[{"46", " ", "Z"}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"63", " ", "Z"}], "+", 
           RowBox[{"113", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"32", " ", "Z"}], "-", 
           RowBox[{"150", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9159435306438913`*^9, 3.915943530958311*^9}, {
  3.915943584962265*^9, 
  3.915943592332*^9}},ExpressionUUID->"96edbc62-1937-44ac-8864-19935770c795"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]A1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"55296", " ", 
         SuperscriptBox["X", "18"]}], "+", 
        RowBox[{"512", " ", 
         SuperscriptBox["X", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "277"}], "+", 
           RowBox[{"320", " ", "Z"}], "+", 
           RowBox[{"53", " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"256", " ", 
         SuperscriptBox["X", "14"], " ", 
         RowBox[{"(", 
          RowBox[{"543", "-", 
           RowBox[{"1390", " ", "Z"}], "+", 
           RowBox[{"414", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"354", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"55", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["X", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "97"}], "+", 
           RowBox[{"804", " ", "Z"}], "+", 
           RowBox[{"1143", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"204", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"601", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"111", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["X", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "961"}], "+", 
           RowBox[{"4158", " ", "Z"}], "-", 
           RowBox[{"3017", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"1432", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"761", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"346", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"145", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"645", "+", 
           RowBox[{"559", " ", "Z"}], "+", 
           RowBox[{"8593", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"3115", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"5509", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"1567", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"1663", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"469", " ", 
            SuperscriptBox["Z", "7"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "7"], " ", 
         SuperscriptBox["Z", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"81", " ", "Z"}], "+", 
           SuperscriptBox["Z", "2"], "-", 
           RowBox[{"39", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "423"}], "-", 
           RowBox[{"298", " ", "Z"}], "-", 
           RowBox[{"8344", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"5354", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"5854", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"2442", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"1544", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"198", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"281", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", "Z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "54"}], "-", 
           RowBox[{"27", " ", "Z"}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"250", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"756", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"908", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"184", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"550", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"202", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["Z", "9"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "-", 
           RowBox[{"138", " ", "Z"}], "-", 
           RowBox[{"2995", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"2161", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"2563", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"127", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"1681", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"693", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"1187", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"277", " ", 
            SuperscriptBox["Z", "9"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["X", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"8", " ", "Z"}], "+", 
           SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         SuperscriptBox["Z", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "Z", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"49", " ", "Z"}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "-", 
           RowBox[{"46", " ", "Z"}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"63", " ", "Z"}], "+", 
           RowBox[{"113", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"32", " ", "Z"}], "-", 
           RowBox[{"150", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915943533429616*^9, 3.915943533875413*^9}, {
  3.915943607238346*^9, 
  3.915943610763082*^9}},ExpressionUUID->"9e2e745a-f238-4f5a-bfa5-\
be88e6881485"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]A2", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56320", " ", 
           SuperscriptBox["X", "18"]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["X", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "483"}], "+", 
             RowBox[{"373", " ", "Z"}], "+", 
             RowBox[{"122", " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["X", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"1834", "-", 
             RowBox[{"2831", " ", "Z"}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"789", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["X", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3940"}], "+", 
             RowBox[{"8968", " ", "Z"}], "-", 
             RowBox[{"3991", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"3099", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"1631", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"403", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "10"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20713"}], "+", 
             RowBox[{"19650", " ", "Z"}], "+", 
             RowBox[{"9361", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"12280", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"2591", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"590", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"175", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16471"}], "+", 
             RowBox[{"9646", " ", "Z"}], "+", 
             RowBox[{"5647", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"14740", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"2013", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"3910", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"2077", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"504", " ", 
              SuperscriptBox["Z", "7"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7201"}], "+", 
             RowBox[{"1949", " ", "Z"}], "-", 
             RowBox[{"1834", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"15013", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"3262", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"5335", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"4494", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"1993", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"275", " ", 
              SuperscriptBox["Z", "8"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "7"], " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "162"}], "-", 
             RowBox[{"189", " ", "Z"}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"161", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox["Z", "4"]}], "-", 
             RowBox[{"99", " ", 
              SuperscriptBox["Z", "5"]}], "-", 
             RowBox[{"104", " ", 
              SuperscriptBox["Z", "6"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["Z", "8"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["Z", "9"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1353", "-", 
             RowBox[{"252", " ", "Z"}], "+", 
             RowBox[{"3201", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"9152", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"3133", " ", 
              SuperscriptBox["Z", "4"]}], "-", 
             RowBox[{"2454", " ", 
              SuperscriptBox["Z", "5"]}], "-", 
             RowBox[{"2829", " ", 
              SuperscriptBox["Z", "6"]}], "-", 
             RowBox[{"1788", " ", 
              SuperscriptBox["Z", "7"]}], "-", 
             RowBox[{"274", " ", 
              SuperscriptBox["Z", "8"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["Z", "9"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{"54", "-", 
             RowBox[{"27", " ", "Z"}], "+", 
             RowBox[{"1461", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"2629", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"417", " ", 
              SuperscriptBox["Z", "4"]}], "-", 
             RowBox[{"817", " ", 
              SuperscriptBox["Z", "5"]}], "-", 
             RowBox[{"329", " ", 
              SuperscriptBox["Z", "6"]}], "-", 
             RowBox[{"149", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"281", " ", 
              SuperscriptBox["Z", "8"]}], "+", 
             RowBox[{"236", " ", 
              SuperscriptBox["Z", "9"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["Z", "10"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "2"]}], "+", "Z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", 
           SuperscriptBox["X", "12"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "Z"}], "+", 
             SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
           SuperscriptBox["Z", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Z", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"49", " ", "Z"}], "-", 
             RowBox[{"33", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "-", 
             RowBox[{"46", " ", "Z"}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"63", " ", "Z"}], "+", 
             RowBox[{"113", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"32", " ", "Z"}], "-", 
             RowBox[{"150", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"70", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"75", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915943537175241*^9, 3.915943538485097*^9}, {
  3.91594362023582*^9, 
  3.915943623357046*^9}},ExpressionUUID->"eff9f8c6-b36e-477a-bbde-\
3225bb69b315"]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics", "Subsection",
 CellChangeTimes->{{3.915943333443124*^9, 
  3.915943336117701*^9}},ExpressionUUID->"0ffc9fcf-f66b-45e7-975a-\
f746d444d0f8"],

Cell["\<\
Relative corrections to the entropy, angular momentum and charge defined in \
equations (6.8), (6.9) and (6.10)\
\>", "Text",
 CellChangeTimes->{{3.915944070873578*^9, 
  3.9159441980940323`*^9}},ExpressionUUID->"932079c0-ea4e-471d-a5ea-\
44617dc91631"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]S", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"49152", " ", 
           SuperscriptBox["X", "18"]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["X", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "119"}], "+", 
             RowBox[{"130", " ", "Z"}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["X", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"116", "-", 
             RowBox[{"270", " ", "Z"}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["Z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "8"], " ", 
           SuperscriptBox["Z", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"54", "+", 
             RowBox[{"27", " ", "Z"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["Z", "5"]}]}], ")"}]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["X", "10"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "202"}], "+", 
             RowBox[{"914", " ", "Z"}], "+", 
             RowBox[{"2125", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"696", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"784", " ", 
              SuperscriptBox["Z", "4"]}], "-", 
             RowBox[{"282", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"77", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["X", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "907"}], "+", 
             RowBox[{"3362", " ", "Z"}], "-", 
             RowBox[{"929", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"3012", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"867", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"418", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"201", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "99"}], "+", 
             RowBox[{"2863", " ", "Z"}], "+", 
             RowBox[{"10521", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"549", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"5713", " ", 
              SuperscriptBox["Z", "4"]}], "-", 
             RowBox[{"2571", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"1179", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"513", " ", 
              SuperscriptBox["Z", "7"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"153", "-", 
             RowBox[{"1714", " ", "Z"}], "-", 
             RowBox[{"5632", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"110", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"5810", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"2730", " ", 
              SuperscriptBox["Z", "5"]}], "-", 
             RowBox[{"2056", " ", 
              SuperscriptBox["Z", "6"]}], "-", 
             RowBox[{"1222", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"93", " ", 
              SuperscriptBox["Z", "8"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", "Z", " ", 
           RowBox[{"(", 
            RowBox[{"54", "-", 
             RowBox[{"837", " ", "Z"}], "-", 
             RowBox[{"1488", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"2110", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"1452", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"908", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"1264", " ", 
              SuperscriptBox["Z", "6"]}], "+", 
             RowBox[{"150", " ", 
              SuperscriptBox["Z", "7"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["Z", "8"]}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox["Z", "9"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"126", "-", 
             RowBox[{"378", " ", "Z"}], "+", 
             RowBox[{"437", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"2831", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"5023", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"1869", " ", 
              SuperscriptBox["Z", "5"]}], "-", 
             RowBox[{"2981", " ", 
              SuperscriptBox["Z", "6"]}], "-", 
             RowBox[{"2351", " ", 
              SuperscriptBox["Z", "7"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["Z", "8"]}], "+", 
             RowBox[{"77", " ", 
              SuperscriptBox["Z", "9"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", 
           SuperscriptBox["X", "12"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "Z"}], "+", 
             SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
           SuperscriptBox["Z", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Z", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"49", " ", "Z"}], "-", 
             RowBox[{"33", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
           SuperscriptBox["Z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "-", 
             RowBox[{"46", " ", "Z"}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["Z", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"63", " ", "Z"}], "+", 
             RowBox[{"113", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox["Z", "3"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"32", " ", "Z"}], "-", 
             RowBox[{"150", " ", 
              SuperscriptBox["Z", "2"]}], "-", 
             RowBox[{"70", " ", 
              SuperscriptBox["Z", "3"]}], "+", 
             RowBox[{"75", " ", 
              SuperscriptBox["Z", "4"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["Z", "5"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91594383258463*^9, 3.9159438343340597`*^9}, {
  3.915944038196273*^9, 
  3.915944047363776*^9}},ExpressionUUID->"d3b22c45-91f8-423d-9664-\
a478433e7872"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]J1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "196608"}], " ", 
         SuperscriptBox["X", "22"]}], "+", 
        RowBox[{"4096", " ", 
         SuperscriptBox["X", "20"], " ", 
         RowBox[{"(", 
          RowBox[{"143", "-", 
           RowBox[{"154", " ", "Z"}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2048", " ", 
         SuperscriptBox["X", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "404"}], "+", 
           RowBox[{"715", " ", "Z"}], "-", 
           RowBox[{"517", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"181", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"121", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{"256", " ", 
         SuperscriptBox["X", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2875"}], "+", 
           RowBox[{"5746", " ", "Z"}], "-", 
           RowBox[{"6217", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"5740", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"835", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"3198", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"161", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["X", "12"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4299"}], "+", 
           RowBox[{"5734", " ", "Z"}], "+", 
           RowBox[{"10242", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"4814", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"2596", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"33998", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"11950", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"10266", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"191", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "-", 
        RowBox[{"128", " ", 
         SuperscriptBox["X", "14"], " ", 
         RowBox[{"(", 
          RowBox[{"3250", "-", 
           RowBox[{"7331", " ", "Z"}], "+", 
           RowBox[{"6601", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"8779", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"3757", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"11407", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"10861", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"1119", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"837", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1656", "-", 
           RowBox[{"5705", " ", "Z"}], "-", 
           RowBox[{"17166", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"4438", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"15002", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"40836", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"19114", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"21158", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"3238", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"1045", " ", 
            SuperscriptBox["Z", "9"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "8"], " ", 
         SuperscriptBox["Z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"972", "+", 
           RowBox[{"2079", " ", "Z"}], "+", 
           RowBox[{"747", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"1116", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"892", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"74", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"294", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"252", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["Z", "9"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["Z", "10"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"567", "-", 
           RowBox[{"3228", " ", "Z"}], "-", 
           RowBox[{"5686", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"13430", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"18994", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"23482", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"32892", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"28806", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"14503", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"7730", " ", 
            SuperscriptBox["Z", "9"]}], "+", 
           RowBox[{"738", " ", 
            SuperscriptBox["Z", "10"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "7"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "324"}], "+", 
           RowBox[{"1647", " ", "Z"}], "-", 
           RowBox[{"810", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"4509", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"3872", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"6150", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"3588", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"2858", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"1156", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"811", " ", 
            SuperscriptBox["Z", "9"]}], "+", 
           RowBox[{"590", " ", 
            SuperscriptBox["Z", "10"]}], "+", 
           RowBox[{"167", " ", 
            SuperscriptBox["Z", "11"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{"180", "-", 
           RowBox[{"813", " ", "Z"}], "+", 
           RowBox[{"3990", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"11972", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"13842", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"7090", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"36870", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"30120", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"17818", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"12491", " ", 
            SuperscriptBox["Z", "9"]}], "+", 
           RowBox[{"1360", " ", 
            SuperscriptBox["Z", "10"]}], "+", 
           RowBox[{"212", " ", 
            SuperscriptBox["Z", "11"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", "Z", " ", 
         RowBox[{"(", 
          RowBox[{"216", "-", 
           RowBox[{"2349", " ", "Z"}], "-", 
           RowBox[{"678", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"2173", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"2336", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"19342", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"15836", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"12890", " ", 
            SuperscriptBox["Z", "7"]}], "-", 
           RowBox[{"7768", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"2175", " ", 
            SuperscriptBox["Z", "9"]}], "+", 
           RowBox[{"1130", " ", 
            SuperscriptBox["Z", "10"]}], "+", 
           RowBox[{"247", " ", 
            SuperscriptBox["Z", "11"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["X", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", "Z"}]}], ")"}]}], "+", 
        RowBox[{"Z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "Z", "+", 
           SuperscriptBox["Z", "2"], "+", 
           SuperscriptBox["Z", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["X", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"8", " ", "Z"}], "+", 
           SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         SuperscriptBox["Z", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "Z", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"49", " ", "Z"}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "-", 
           RowBox[{"46", " ", "Z"}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"63", " ", "Z"}], "+", 
           RowBox[{"113", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"32", " ", "Z"}], "-", 
           RowBox[{"150", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915943837254096*^9, 3.915943840789934*^9}, {
  3.915944002917647*^9, 3.9159440042493057`*^9}, {3.915944044980713*^9, 
  3.915944045208099*^9}},ExpressionUUID->"cedeaf07-17a2-48b6-b6b4-\
201181f036c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]Q", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"45056", " ", 
         SuperscriptBox["X", "20"]}], "+", 
        RowBox[{"1024", " ", 
         SuperscriptBox["X", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "89"}], "+", 
           RowBox[{"282", " ", "Z"}], "+", 
           RowBox[{"71", " ", 
            SuperscriptBox["Z", "2"]}]}], ")"}]}], "-", 
        RowBox[{"1024", " ", 
         SuperscriptBox["X", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "38"}], "+", 
           RowBox[{"681", " ", "Z"}], "-", 
           RowBox[{"404", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"239", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["X", "12"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"997", "+", 
           RowBox[{"9050", " ", "Z"}], "-", 
           RowBox[{"16549", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"8852", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"10899", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"4650", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"93", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["X", "14"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "483"}], "-", 
           RowBox[{"9586", " ", "Z"}], "+", 
           RowBox[{"18387", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"3084", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"8045", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"1918", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"893", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "7"], " ", 
         SuperscriptBox["Z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"162", "+", 
           RowBox[{"243", " ", "Z"}], "-", 
           RowBox[{"57", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"207", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"39", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"619", "+", 
           RowBox[{"2475", " ", "Z"}], "-", 
           RowBox[{"23389", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"12819", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"27417", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"13111", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"9543", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"1945", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"960", " ", 
            SuperscriptBox["Z", "8"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"195", "-", 
           RowBox[{"259", " ", "Z"}], "-", 
           RowBox[{"11465", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"14495", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"20833", " ", 
            SuperscriptBox["Z", "4"]}], "-", 
           RowBox[{"20835", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"13419", " ", 
            SuperscriptBox["Z", "6"]}], "+", 
           RowBox[{"6429", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"4048", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"362", " ", 
            SuperscriptBox["Z", "9"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "6"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"135", " ", "Z"}], "+", 
           RowBox[{"330", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"634", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"588", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"960", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"620", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"414", " ", 
            SuperscriptBox["Z", "7"]}], "-", 
           RowBox[{"314", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["Z", "9"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["Z", "10"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "5"], " ", "Z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "-", 
           RowBox[{"441", " ", "Z"}], "-", 
           RowBox[{"3229", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"1878", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"7566", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"4164", " ", 
            SuperscriptBox["Z", "5"]}], "-", 
           RowBox[{"4864", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"2578", " ", 
            SuperscriptBox["Z", "7"]}], "+", 
           RowBox[{"1134", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"829", " ", 
            SuperscriptBox["Z", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["Z", "10"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["X", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "54"}], "+", 
           RowBox[{"39", " ", "Z"}], "+", 
           RowBox[{"1429", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"10415", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"8926", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"18757", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"11566", " ", 
            SuperscriptBox["Z", "6"]}], "-", 
           RowBox[{"7545", " ", 
            SuperscriptBox["Z", "7"]}], "-", 
           RowBox[{"4872", " ", 
            SuperscriptBox["Z", "8"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["Z", "9"]}], "+", 
           RowBox[{"281", " ", 
            SuperscriptBox["Z", "10"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", "1", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", "Z", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "Z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "2"]}], "+", "Z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["X", "12"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["X", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"8", " ", "Z"}], "+", 
           SuperscriptBox["Z", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "4"], " ", 
         SuperscriptBox["Z", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "Z", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           SuperscriptBox["Z", "3"]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["X", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"49", " ", "Z"}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Z", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["X", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "3"], " ", 
         SuperscriptBox["Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "-", 
           RowBox[{"46", " ", "Z"}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["Z", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           SuperscriptBox["Z", "5"]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["X", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"63", " ", "Z"}], "+", 
           RowBox[{"113", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["Z", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["X", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"32", " ", "Z"}], "-", 
           RowBox[{"150", " ", 
            SuperscriptBox["Z", "2"]}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["Z", "3"]}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["Z", "4"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["Z", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["Z", "6"]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915943846166513*^9, 3.9159438467065773`*^9}, {
  3.915943924740016*^9, 
  3.9159439320802717`*^9}},ExpressionUUID->"ef3ade82-a065-442f-8083-\
82d96e59a30b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Susy", "Section",
 CellChangeTimes->{{3.915943319675579*^9, 
  3.915943320041925*^9}},ExpressionUUID->"59356869-7e50-4f53-9834-\
69d619b5f6c4"],

Cell[CellGroupData[{

Cell["Solution", "Subsection",
 CellChangeTimes->{{3.915943342085548*^9, 
  3.915943343351941*^9}},ExpressionUUID->"21db75ed-3e5b-41af-9bd3-\
57afecb810e8"],

Cell["\<\
Correction to the solution as defined by equations (5.4) and (5.5) and \
expanded as in equations (5.13) and (5.14). We provide the expansion to order \
(X-Y)^6.\
\>", "Text",
 CellChangeTimes->{{3.915945122854525*^9, 
  3.915945232180019*^9}},ExpressionUUID->"366b86ae-71a1-4a62-97d9-\
af487257813e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["W", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"5", " ", "X"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["X", "2"]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["X", "3"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "X"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"12", " ", "X"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "7"}], "-", 
           RowBox[{"12", " ", "X"}], "-", 
           RowBox[{"162", " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"540", " ", 
            SuperscriptBox["X", "3"]}], "+", 
           RowBox[{"405", " ", 
            SuperscriptBox["X", "4"]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"16", " ", "X"}], "+", 
             RowBox[{"198", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"600", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"639", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"216", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"11", " ", "X"}]}], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13"}], "+", 
              RowBox[{"177", " ", "X"}], "-", 
              RowBox[{"1932", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"8676", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"11898", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"19386", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"93096", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"147420", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"121743", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"51759", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"8748", " ", 
               SuperscriptBox["X", "10"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"699", " ", "X"}], "+", 
            RowBox[{"2983", " ", 
             SuperscriptBox["X", "2"]}], "-", 
            RowBox[{"19259", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"70161", " ", 
             SuperscriptBox["X", "4"]}], "-", 
            RowBox[{"133338", " ", 
             SuperscriptBox["X", "5"]}], "+", 
            RowBox[{"47214", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"83106", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"82782", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"1525311", " ", 
             SuperscriptBox["X", "9"]}], "-", 
            RowBox[{"4616757", " ", 
             SuperscriptBox["X", "10"]}], "+", 
            RowBox[{"4643001", " ", 
             SuperscriptBox["X", "11"]}], "-", 
            RowBox[{"1541835", " ", 
             SuperscriptBox["X", "12"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"14", " ", "X"}]}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27"}], "+", 
             RowBox[{"78", " ", "X"}], "-", 
             RowBox[{"99", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"539", " ", "X"}], "+", 
              RowBox[{"20148", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"278019", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"1833606", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"5728977", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"1008504", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"43915689", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"109068930", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"48181473", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"225184212", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"538271001", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"671632074", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"579539691", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"343901376", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"121227597", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"18423288", " ", 
               SuperscriptBox["X", "16"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"156", " ", "X"}], "+", 
            RowBox[{"4499", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"20916", " ", 
             SuperscriptBox["X", "3"]}], "-", 
            RowBox[{"49188", " ", 
             SuperscriptBox["X", "4"]}], "-", 
            RowBox[{"576468", " ", 
             SuperscriptBox["X", "5"]}], "+", 
            RowBox[{"2936916", " ", 
             SuperscriptBox["X", "6"]}], "-", 
            RowBox[{"5715036", " ", 
             SuperscriptBox["X", "7"]}], "+", 
            RowBox[{"901692", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"24758244", " ", 
             SuperscriptBox["X", "9"]}], "-", 
            RowBox[{"80233254", " ", 
             SuperscriptBox["X", "10"]}], "+", 
            RowBox[{"107539164", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"22771044", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"246247452", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"429168132", " ", 
             SuperscriptBox["X", "14"]}], "-", 
            RowBox[{"696542004", " ", 
             SuperscriptBox["X", "15"]}], "+", 
            RowBox[{"838968192", " ", 
             SuperscriptBox["X", "16"]}], "-", 
            RowBox[{"522937944", " ", 
             SuperscriptBox["X", "17"]}], "+", 
            RowBox[{"124888635", " ", 
             SuperscriptBox["X", "18"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"17", " ", "X"}]}], ")"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"40", " ", "X"}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"15", " ", "X"}], "+", 
             RowBox[{"139", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"145", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox["X", "4"]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", "X", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "3"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"40", " ", "X"}], "-", 
              RowBox[{"2122", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"4498", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"274761", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"3658026", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"19747788", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"42606216", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"60231294", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"577938888", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"1171783476", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"527712732", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"6567479514", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"10678260780", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"154209744", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"23613878808", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"40792013667", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"41032913904", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"32927021478", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"23093237214", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"12169467459", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"3829563846", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"516560652", " ", 
               SuperscriptBox["X", "22"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"1176", " ", "X"}], "-", 
            RowBox[{"20340", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"270541", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"2629301", " ", 
             SuperscriptBox["X", "4"]}], "-", 
            RowBox[{"6734166", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"37629810", " ", 
             SuperscriptBox["X", "6"]}], "-", 
            RowBox[{"19668555", " ", 
             SuperscriptBox["X", "7"]}], "+", 
            RowBox[{"1164221757", " ", 
             SuperscriptBox["X", "8"]}], "-", 
            RowBox[{"3624297048", " ", 
             SuperscriptBox["X", "9"]}], "+", 
            RowBox[{"75123504", " ", 
             SuperscriptBox["X", "10"]}], "+", 
            RowBox[{"23301138618", " ", 
             SuperscriptBox["X", "11"]}], "-", 
            RowBox[{"51722335350", " ", 
             SuperscriptBox["X", "12"]}], "+", 
            RowBox[{"25056018684", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"101969233668", " ", 
             SuperscriptBox["X", "14"]}], "-", 
            RowBox[{"337132475406", " ", 
             SuperscriptBox["X", "15"]}], "+", 
            RowBox[{"489686861610", " ", 
             SuperscriptBox["X", "16"]}], "-", 
            RowBox[{"21481553808", " ", 
             SuperscriptBox["X", "17"]}], "-", 
            RowBox[{"1030656126348", " ", 
             SuperscriptBox["X", "18"]}], "+", 
            RowBox[{"1648730335257", " ", 
             SuperscriptBox["X", "19"]}], "-", 
            RowBox[{"1590249504735", " ", 
             SuperscriptBox["X", "20"]}], "+", 
            RowBox[{"1483788586410", " ", 
             SuperscriptBox["X", "21"]}], "-", 
            RowBox[{"1196670145986", " ", 
             SuperscriptBox["X", "22"]}], "+", 
            RowBox[{"567226642617", " ", 
             SuperscriptBox["X", "23"]}], "-", 
            RowBox[{"109467811503", " ", 
             SuperscriptBox["X", "24"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"20", " ", "X"}]}], ")"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"15", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"19", " ", "X"}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"25", " ", "X"}], "+", 
             RowBox[{"318", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"485", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"507", " ", 
              SuperscriptBox["X", "4"]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", "X", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"7", " ", "X"}], "-", 
             RowBox[{"49", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"119", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"524", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"414", " ", 
              SuperscriptBox["X", "5"]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "4"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"600", " ", "X"}], "+", 
              RowBox[{"10670", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"215271", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"2931654", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"27239556", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"262890756", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"2693263878", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"13893581736", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"23627158164", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"84325963410", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"495479658501", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"700972254126", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"1383258050280", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"6754930728120", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"8035057738404", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"10405464579756", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"47704795748784", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"57315309510834", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"16699363093503", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"144415024100586", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"216224833872852", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"187955191257732", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"127336438428534", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"89426750491728", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"60990373577268", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"29734005970098", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"8271040019661", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"972425427390", " ", 
               SuperscriptBox["X", "28"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"236", " ", "X"}], "+", 
            RowBox[{"5266", " ", 
             SuperscriptBox["X", "2"]}], "-", 
            RowBox[{"47878", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"262243", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"7161887", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"3279818", " ", 
             SuperscriptBox["X", "6"]}], "-", 
            RowBox[{"196447416", " ", 
             SuperscriptBox["X", "7"]}], "+", 
            RowBox[{"236686518", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"1151342382", " ", 
             SuperscriptBox["X", "9"]}], "+", 
            RowBox[{"4746845430", " ", 
             SuperscriptBox["X", "10"]}], "-", 
            RowBox[{"41755452030", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"45987689817", " ", 
             SuperscriptBox["X", "12"]}], "+", 
            RowBox[{"289964884077", " ", 
             SuperscriptBox["X", "13"]}], "-", 
            RowBox[{"1008756032094", " ", 
             SuperscriptBox["X", "14"]}], "+", 
            RowBox[{"382345093152", " ", 
             SuperscriptBox["X", "15"]}], "+", 
            RowBox[{"3916051991928", " ", 
             SuperscriptBox["X", "16"]}], "-", 
            RowBox[{"7866571517928", " ", 
             SuperscriptBox["X", "17"]}], "+", 
            RowBox[{"1597527449262", " ", 
             SuperscriptBox["X", "18"]}], "+", 
            RowBox[{"14615779703454", " ", 
             SuperscriptBox["X", "19"]}], "-", 
            RowBox[{"29764554675003", " ", 
             SuperscriptBox["X", "20"]}], "+", 
            RowBox[{"33679777244265", " ", 
             SuperscriptBox["X", "21"]}], "-", 
            RowBox[{"2837090338326", " ", 
             SuperscriptBox["X", "22"]}], "-", 
            RowBox[{"73006613841384", " ", 
             SuperscriptBox["X", "23"]}], "+", 
            RowBox[{"133312075823790", " ", 
             SuperscriptBox["X", "24"]}], "-", 
            RowBox[{"123370037028090", " ", 
             SuperscriptBox["X", "25"]}], "+", 
            RowBox[{"83873350411146", " ", 
             SuperscriptBox["X", "26"]}], "-", 
            RowBox[{"60456622934682", " ", 
             SuperscriptBox["X", "27"]}], "+", 
            RowBox[{"39934916585631", " ", 
             SuperscriptBox["X", "28"]}], "-", 
            RowBox[{"15935766974037", " ", 
             SuperscriptBox["X", "29"]}], "+", 
            RowBox[{"2633684484222", " ", 
             SuperscriptBox["X", "30"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"23", " ", "X"}]}], ")"}]}], 
          RowBox[{"256", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"231", " ", "X"}], "-", 
             RowBox[{"450", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"25", " ", "X"}], "+", 
             RowBox[{"291", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"731", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"1227", " ", 
              SuperscriptBox["X", "4"]}]}], ")"}]}], 
          RowBox[{"256", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", "X", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"35", " ", "X"}], "-", 
             RowBox[{"206", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"2991", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "4"]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"36", " ", "X"}], "-", 
             RowBox[{"56", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"917", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"2733", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"4670", " ", 
              SuperscriptBox["X", "5"]}], "-", 
             RowBox[{"9938", " ", 
              SuperscriptBox["X", "6"]}], "+", 
             RowBox[{"9249", " ", 
              SuperscriptBox["X", "7"]}], "+", 
             RowBox[{"12267", " ", 
              SuperscriptBox["X", "8"]}]}], ")"}]}], 
          RowBox[{"256", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "5"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"360", " ", "X"}], "-", 
              RowBox[{"8209", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"77076", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"876551", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"14917971", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"40249566", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"1575714762", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"12045920913", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"77398388379", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"351649828332", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"520982001360", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"2996721691209", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"16235868355443", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"19775729858022", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"69137311999806", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"270931179666357", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"190260068346675", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"821659941650358", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"2214220853091996", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"1242327886554771", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"4420524327115311", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"11552931491303250", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"10302931351743174", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"6925398269657445", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"32295894437036007", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"45483571597459356", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"37445925561266952", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"21428411615696043", " ", 
               SuperscriptBox["X", "28"]}], "-", 
              RowBox[{"12373417368919017", " ", 
               SuperscriptBox["X", "29"]}], "+", 
              RowBox[{"9614298915234954", " ", 
               SuperscriptBox["X", "30"]}], "-", 
              RowBox[{"6650750679540750", " ", 
               SuperscriptBox["X", "31"]}], "+", 
              RowBox[{"2941587305275239", " ", 
               SuperscriptBox["X", "32"]}], "-", 
              RowBox[{"716209923456207", " ", 
               SuperscriptBox["X", "33"]}], "+", 
              RowBox[{"73400298425451", " ", 
               SuperscriptBox["X", "34"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"1656", " ", "X"}], "-", 
            RowBox[{"45252", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"571476", " ", 
             SuperscriptBox["X", "3"]}], "-", 
            RowBox[{"1987586", " ", 
             SuperscriptBox["X", "4"]}], "-", 
            RowBox[{"11639371", " ", 
             SuperscriptBox["X", "5"]}], "+", 
            RowBox[{"577535157", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"1094799429", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"18514263651", " ", 
             SuperscriptBox["X", "8"]}], "-", 
            RowBox[{"31556169099", " ", 
             SuperscriptBox["X", "9"]}], "+", 
            RowBox[{"386419595013", " ", 
             SuperscriptBox["X", "10"]}], "-", 
            RowBox[{"281406230235", " ", 
             SuperscriptBox["X", "11"]}], "-", 
            RowBox[{"1035071312283", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"6586962495975", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"25483253599449", " ", 
             SuperscriptBox["X", "14"]}], "+", 
            RowBox[{"61153919021385", " ", 
             SuperscriptBox["X", "15"]}], "-", 
            RowBox[{"418695054064335", " ", 
             SuperscriptBox["X", "16"]}], "+", 
            RowBox[{"440548468310745", " ", 
             SuperscriptBox["X", "17"]}], "+", 
            RowBox[{"1768800788773137", " ", 
             SuperscriptBox["X", "18"]}], "-", 
            RowBox[{"5722255617082047", " ", 
             SuperscriptBox["X", "19"]}], "+", 
            RowBox[{"2100249963595845", " ", 
             SuperscriptBox["X", "20"]}], "+", 
            RowBox[{"18050797139556735", " ", 
             SuperscriptBox["X", "21"]}], "-", 
            RowBox[{"33103751424104961", " ", 
             SuperscriptBox["X", "22"]}], "+", 
            RowBox[{"399336967809135", " ", 
             SuperscriptBox["X", "23"]}], "+", 
            RowBox[{"66568379212643319", " ", 
             SuperscriptBox["X", "24"]}], "-", 
            RowBox[{"93722080650263649", " ", 
             SuperscriptBox["X", "25"]}], "+", 
            RowBox[{"55354024169650287", " ", 
             SuperscriptBox["X", "26"]}], "+", 
            RowBox[{"29104874234997327", " ", 
             SuperscriptBox["X", "27"]}], "-", 
            RowBox[{"169315674180657057", " ", 
             SuperscriptBox["X", "28"]}], "+", 
            RowBox[{"309131297115621363", " ", 
             SuperscriptBox["X", "29"]}], "-", 
            RowBox[{"318298844762862669", " ", 
             SuperscriptBox["X", "30"]}], "+", 
            RowBox[{"207814300961762115", " ", 
             SuperscriptBox["X", "31"]}], "-", 
            RowBox[{"114217860001771629", " ", 
             SuperscriptBox["X", "32"]}], "+", 
            RowBox[{"75981477747901275", " ", 
             SuperscriptBox["X", "33"]}], "-", 
            RowBox[{"45795206655316737", " ", 
             SuperscriptBox["X", "34"]}], "+", 
            RowBox[{"16149917136116151", " ", 
             SuperscriptBox["X", "35"]}], "-", 
            RowBox[{"2348778168554823", " ", 
             SuperscriptBox["X", "36"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"768", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", "1", "]"}], "/", 
     RowBox[{"g", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915944570832747*^9, 3.915944614211513*^9}, {
  3.915944843572978*^9, 
  3.915944847529099*^9}},ExpressionUUID->"f7dea83d-7465-42ce-91ef-\
0e099b4b8c33"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["G", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"x", "^", "2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "X"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"11", " ", "X"}], "-", 
          RowBox[{"69", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}]}], 
       RowBox[{"X", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "X"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"12", " ", "X"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"18", " ", "X"}], "+", 
             RowBox[{"57", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"1476", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"7533", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"10854", " ", 
              SuperscriptBox["X", "5"]}], "+", 
             RowBox[{"243", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"188", " ", "X"}], "-", 
             RowBox[{"551", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"1248", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"6603", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"7740", " ", 
              SuperscriptBox["X", "5"]}], "+", 
             RowBox[{"2727", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"80", "-", 
             RowBox[{"291", " ", "X"}], "+", 
             RowBox[{"279", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"11", "-", 
              RowBox[{"220", " ", "X"}], "+", 
              RowBox[{"636", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"9096", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"25173", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"101448", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"415152", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"165024", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"1383615", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"3001860", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"2784780", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"1253880", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"220887", " ", 
               SuperscriptBox["X", "12"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox["X", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"348", " ", "X"}], "-", 
            RowBox[{"2492", " ", 
             SuperscriptBox["X", "2"]}], "-", 
            RowBox[{"11481", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"12471", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"1057509", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"6569775", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"13839390", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"1461726", " ", 
             SuperscriptBox["X", "8"]}], "-", 
            RowBox[{"39414114", " ", 
             SuperscriptBox["X", "9"]}], "+", 
            RowBox[{"62354286", " ", 
             SuperscriptBox["X", "10"]}], "-", 
            RowBox[{"41463333", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"25528851", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"22458303", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"8798301", " ", 
             SuperscriptBox["X", "14"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"55", "-", 
             RowBox[{"198", " ", "X"}], "+", 
             RowBox[{"183", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"40", "+", 
             RowBox[{"120", " ", "X"}], "-", 
             RowBox[{"765", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"1170", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"837", " ", 
              SuperscriptBox["X", "4"]}]}], ")"}]}], 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"33", "-", 
              RowBox[{"1002", " ", "X"}], "+", 
              RowBox[{"8208", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"9884", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"338436", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"113388", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"3948084", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"3543516", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"54186786", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"25509384", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"338730012", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"690732684", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"92082420", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"2174814036", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"3717821268", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"3165367572", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"1453963527", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"314731170", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"17714700", " ", 
               SuperscriptBox["X", "18"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"234", " ", "X"}], "+", 
            RowBox[{"2860", " ", 
             SuperscriptBox["X", "2"]}], "-", 
            RowBox[{"3924", " ", 
             SuperscriptBox["X", "3"]}], "-", 
            RowBox[{"165729", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"409896", " ", 
             SuperscriptBox["X", "5"]}], "+", 
            RowBox[{"95328", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"23544432", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"182768940", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"452286180", " ", 
             SuperscriptBox["X", "9"]}], "+", 
            RowBox[{"28740096", " ", 
             SuperscriptBox["X", "10"]}], "-", 
            RowBox[{"2332848600", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"4630075830", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"1841856408", " ", 
             SuperscriptBox["X", "13"]}], "-", 
            RowBox[{"6884011152", " ", 
             SuperscriptBox["X", "14"]}], "+", 
            RowBox[{"12602473776", " ", 
             SuperscriptBox["X", "15"]}], "-", 
            RowBox[{"8827235010", " ", 
             SuperscriptBox["X", "16"]}], "+", 
            RowBox[{"3378901878", " ", 
             SuperscriptBox["X", "17"]}], "-", 
            RowBox[{"2684839932", " ", 
             SuperscriptBox["X", "18"]}], "+", 
            RowBox[{"2353220748", " ", 
             SuperscriptBox["X", "19"]}], "-", 
            RowBox[{"712662381", " ", 
             SuperscriptBox["X", "20"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"100", "-", 
             RowBox[{"351", " ", "X"}], "+", 
             RowBox[{"313", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"55", "+", 
             RowBox[{"110", " ", "X"}], "-", 
             RowBox[{"1008", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"2010", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"1647", " ", 
              SuperscriptBox["X", "4"]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"40", "+", 
             RowBox[{"180", " ", "X"}], "-", 
             RowBox[{"241", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"2975", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"8145", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"5013", " ", 
              SuperscriptBox["X", "5"]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "3"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"11", "-", 
              RowBox[{"448", " ", "X"}], "+", 
              RowBox[{"6005", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"17072", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"223301", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"1429592", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"3446851", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"33275016", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"16701336", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"181513440", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"50728014", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"529008192", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"2671320762", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"8549811792", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"9635011398", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"64827987120", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"76755584043", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"63472898592", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"310387309047", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"463203975600", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"395018500977", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"198848216088", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"49696642233", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"1084139640", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"1463588514", " ", 
               SuperscriptBox["X", "24"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"588", " ", "X"}], "-", 
            RowBox[{"10148", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"54192", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"361730", " ", 
             SuperscriptBox["X", "4"]}], "-", 
            RowBox[{"4915487", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"8146065", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"148691898", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"395371980", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"2177204373", " ", 
             SuperscriptBox["X", "9"]}], "-", 
            RowBox[{"17253754353", " ", 
             SuperscriptBox["X", "10"]}], "+", 
            RowBox[{"52976962872", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"1977826572", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"393635647998", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"875478065742", " ", 
             SuperscriptBox["X", "14"]}], "-", 
            RowBox[{"155812963716", " ", 
             SuperscriptBox["X", "15"]}], "-", 
            RowBox[{"2445175498716", " ", 
             SuperscriptBox["X", "16"]}], "+", 
            RowBox[{"4557094437150", " ", 
             SuperscriptBox["X", "17"]}], "-", 
            RowBox[{"2328906613662", " ", 
             SuperscriptBox["X", "18"]}], "-", 
            RowBox[{"4391722135800", " ", 
             SuperscriptBox["X", "19"]}], "+", 
            RowBox[{"9733500284418", " ", 
             SuperscriptBox["X", "20"]}], "-", 
            RowBox[{"8262650692035", " ", 
             SuperscriptBox["X", "21"]}], "+", 
            RowBox[{"3308566193091", " ", 
             SuperscriptBox["X", "22"]}], "-", 
            RowBox[{"1243830220326", " ", 
             SuperscriptBox["X", "23"]}], "+", 
            RowBox[{"1505774300580", " ", 
             SuperscriptBox["X", "24"]}], "-", 
            RowBox[{"1039965732639", " ", 
             SuperscriptBox["X", "25"]}], "+", 
            RowBox[{"241879525299", " ", 
             SuperscriptBox["X", "26"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"48", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"497", "-", 
             RowBox[{"1698", " ", "X"}], "+", 
             RowBox[{"1467", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"50", "+", 
             RowBox[{"50", " ", "X"}], "-", 
             RowBox[{"881", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"2163", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"1878", " ", 
              SuperscriptBox["X", "4"]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"165", "+", 
             RowBox[{"570", " ", "X"}], "-", 
             RowBox[{"1849", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"10212", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"36063", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"33678", " ", 
              SuperscriptBox["X", "5"]}], "+", 
             RowBox[{"16173", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"40", "+", 
             RowBox[{"240", " ", "X"}], "-", 
             RowBox[{"141", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"2387", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"5008", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"34440", " ", 
              SuperscriptBox["X", "5"]}], "-", 
             RowBox[{"54423", " ", 
              SuperscriptBox["X", "6"]}], "+", 
             RowBox[{"11475", " ", 
              SuperscriptBox["X", "7"]}], "+", 
             RowBox[{"27540", " ", 
              SuperscriptBox["X", "8"]}]}], ")"}]}], 
          RowBox[{"48", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "4"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33"}], "+", 
              RowBox[{"1686", " ", "X"}], "-", 
              RowBox[{"31362", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"211056", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"618470", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"13634268", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"28143747", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"319421688", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"1051850343", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"4826437614", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"24640514208", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"6895566936", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"205728347556", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"280306794024", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"475206867369", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"1488289195728", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"1682055073377", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"3407132518182", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"813197906406", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"32423933970720", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"85764089943306", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"52430726590308", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"146418732577557", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"395351174539944", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"496235962521351", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"401330826440514", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"221609857501404", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"78117630741864", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"12627841698792", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"1245944292624", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"604763383329", " ", 
               SuperscriptBox["X", "30"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"96", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"354", " ", "X"}], "-", 
            RowBox[{"7888", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"71148", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"41583", " ", 
             SuperscriptBox["X", "4"]}], "-", 
            RowBox[{"5033797", " ", 
             SuperscriptBox["X", "5"]}], "+", 
            RowBox[{"22556416", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"167142144", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"721604334", " ", 
             SuperscriptBox["X", "8"]}], "-", 
            RowBox[{"4063761648", " ", 
             SuperscriptBox["X", "9"]}], "+", 
            RowBox[{"29169381636", " ", 
             SuperscriptBox["X", "10"]}], "-", 
            RowBox[{"91380415896", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"358599311973", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"1122612384555", " ", 
             SuperscriptBox["X", "13"]}], "-", 
            RowBox[{"129286405908", " ", 
             SuperscriptBox["X", "14"]}], "+", 
            RowBox[{"12603389698404", " ", 
             SuperscriptBox["X", "15"]}], "-", 
            RowBox[{"34014169986768", " ", 
             SuperscriptBox["X", "16"]}], "+", 
            RowBox[{"6102842064714", " ", 
             SuperscriptBox["X", "17"]}], "+", 
            RowBox[{"141032665349784", " ", 
             SuperscriptBox["X", "18"]}], "-", 
            RowBox[{"275557899873636", " ", 
             SuperscriptBox["X", "19"]}], "+", 
            RowBox[{"47450717671113", " ", 
             SuperscriptBox["X", "20"]}], "+", 
            RowBox[{"577574999057925", " ", 
             SuperscriptBox["X", "21"]}], "-", 
            RowBox[{"976876977027816", " ", 
             SuperscriptBox["X", "22"]}], "+", 
            RowBox[{"512863306423272", " ", 
             SuperscriptBox["X", "23"]}], "+", 
            RowBox[{"686607989609106", " ", 
             SuperscriptBox["X", "24"]}], "-", 
            RowBox[{"1740899680562844", " ", 
             SuperscriptBox["X", "25"]}], "+", 
            RowBox[{"1764655157035764", " ", 
             SuperscriptBox["X", "26"]}], "-", 
            RowBox[{"921232200534192", " ", 
             SuperscriptBox["X", "27"]}], "+", 
            RowBox[{"256420836792963", " ", 
             SuperscriptBox["X", "28"]}], "-", 
            RowBox[{"177734960636085", " ", 
             SuperscriptBox["X", "29"]}], "+", 
            RowBox[{"211982544443196", " ", 
             SuperscriptBox["X", "30"]}], "-", 
            RowBox[{"110503171236492", " ", 
             SuperscriptBox["X", "31"]}], "+", 
            RowBox[{"20481371571474", " ", 
             SuperscriptBox["X", "32"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"48", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"256", "-", 
             RowBox[{"853", " ", "X"}], "+", 
             RowBox[{"717", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"497", "-", 
             RowBox[{"8508", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"24696", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"22005", " ", 
              SuperscriptBox["X", "4"]}]}], ")"}]}], 
          RowBox[{"192", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
           SuperscriptBox["X", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"300", "+", 
             RowBox[{"732", " ", "X"}], "-", 
             RowBox[{"4590", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"14129", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"67023", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"87807", " ", 
              SuperscriptBox["X", "5"]}], "+", 
             RowBox[{"61767", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"192", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
           SuperscriptBox["X", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"165", "+", 
             RowBox[{"810", " ", "X"}], "-", 
             RowBox[{"1744", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"9714", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"3966", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"135918", " ", 
              SuperscriptBox["X", "5"]}], "-", 
             RowBox[{"296352", " ", 
              SuperscriptBox["X", "6"]}], "+", 
             RowBox[{"129978", " ", 
              SuperscriptBox["X", "7"]}], "+", 
             RowBox[{"53865", " ", 
              SuperscriptBox["X", "8"]}]}], ")"}]}], 
          RowBox[{"192", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
           SuperscriptBox["X", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "4"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"80", "+", 
              RowBox[{"600", " ", "X"}], "+", 
              RowBox[{"78", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"7256", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"3596", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"11351", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"205701", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"544770", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"463734", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"53595", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"480573", " ", 
               SuperscriptBox["X", "10"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"33", "-", 
              RowBox[{"2028", " ", "X"}], "+", 
              RowBox[{"48249", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"502932", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"847867", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"27170868", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"174850106", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"347453796", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"6381757938", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"6189872028", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"103187931318", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"170075487564", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"1424951748090", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"4110811072380", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"9058510266642", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"49766561555148", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"10515705316668", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"287009589622788", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"480181938306012", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"526497485105844", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"2488162392039024", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"2345696911111068", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"1697762899956978", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"8300680150121388", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"18854471719895742", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"27664091013380148", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"2934272559322854", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"77243537640756420", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"165016717465548762", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"185084642242225836", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"133498107225199782", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"68768898785883972", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"28725542043120405", " ", 
               SuperscriptBox["X", "32"]}], "+", 
              RowBox[{"10549019805794496", " ", 
               SuperscriptBox["X", "33"]}], "-", 
              RowBox[{"2985541709434245", " ", 
               SuperscriptBox["X", "34"]}], "+", 
              RowBox[{"476490009103056", " ", 
               SuperscriptBox["X", "35"]}], "-", 
              RowBox[{"23190603051051", " ", 
               SuperscriptBox["X", "36"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"828", " ", "X"}], "+", 
            RowBox[{"22604", " ", 
             SuperscriptBox["X", "2"]}], "-", 
            RowBox[{"284160", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"947970", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"15229396", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"150855608", " ", 
             SuperscriptBox["X", "6"]}], "-", 
            RowBox[{"37990879", " ", 
             SuperscriptBox["X", "7"]}], "+", 
            RowBox[{"7020286185", " ", 
             SuperscriptBox["X", "8"]}], "-", 
            RowBox[{"9249234687", " ", 
             SuperscriptBox["X", "9"]}], "-", 
            RowBox[{"141849239535", " ", 
             SuperscriptBox["X", "10"]}], "+", 
            RowBox[{"59283592641", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"4130292038913", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"18569921974191", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"40860891780561", " ", 
             SuperscriptBox["X", "14"]}], "-", 
            RowBox[{"49749601592331", " ", 
             SuperscriptBox["X", "15"]}], "-", 
            RowBox[{"170332438654539", " ", 
             SuperscriptBox["X", "16"]}], "+", 
            RowBox[{"1478241834008733", " ", 
             SuperscriptBox["X", "17"]}], "-", 
            RowBox[{"3921423084112131", " ", 
             SuperscriptBox["X", "18"]}], "+", 
            RowBox[{"420927617929509", " ", 
             SuperscriptBox["X", "19"]}], "+", 
            RowBox[{"22632219861420249", " ", 
             SuperscriptBox["X", "20"]}], "-", 
            RowBox[{"51240738487723299", " ", 
             SuperscriptBox["X", "21"]}], "+", 
            RowBox[{"6833708415589797", " ", 
             SuperscriptBox["X", "22"]}], "+", 
            RowBox[{"163419585601360707", " ", 
             SuperscriptBox["X", "23"]}], "-", 
            RowBox[{"283423905972524997", " ", 
             SuperscriptBox["X", "24"]}], "+", 
            RowBox[{"33169047332566851", " ", 
             SuperscriptBox["X", "25"]}], "+", 
            RowBox[{"524038393914509619", " ", 
             SuperscriptBox["X", "26"]}], "-", 
            RowBox[{"791003434476945213", " ", 
             SuperscriptBox["X", "27"]}], "+", 
            RowBox[{"358632174085547283", " ", 
             SuperscriptBox["X", "28"]}], "+", 
            RowBox[{"494829090366065235", " ", 
             SuperscriptBox["X", "29"]}], "-", 
            RowBox[{"1199387651375378061", " ", 
             SuperscriptBox["X", "30"]}], "+", 
            RowBox[{"1338094615194287847", " ", 
             SuperscriptBox["X", "31"]}], "-", 
            RowBox[{"884081355639380901", " ", 
             SuperscriptBox["X", "32"]}], "+", 
            RowBox[{"316159592763710619", " ", 
             SuperscriptBox["X", "33"]}], "-", 
            RowBox[{"92470627625175117", " ", 
             SuperscriptBox["X", "34"]}], "+", 
            RowBox[{"117067722794332695", " ", 
             SuperscriptBox["X", "35"]}], "-", 
            RowBox[{"108714252092068143", " ", 
             SuperscriptBox["X", "36"]}], "+", 
            RowBox[{"44498938765694571", " ", 
             SuperscriptBox["X", "37"]}], "-", 
            RowBox[{"6837336648668529", " ", 
             SuperscriptBox["X", "38"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}]}], ")"}], " ", 
    RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915944594983996*^9, 3.915944595340228*^9}, {
  3.915944787286201*^9, 
  3.91594479053548*^9}},ExpressionUUID->"d73c2f0a-83e4-4026-a436-\
c178a4393da5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["B", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "X"}], "-", 
           RowBox[{"69", " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"126", " ", 
            SuperscriptBox["X", "3"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"12", " ", "X"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["X", "2"]}]}], ")"}]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"5", " ", "X"}], "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"1782", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"4509", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"405", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"31", " ", "X"}], "-", 
             RowBox[{"807", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"2958", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"3096", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"513", " ", 
              SuperscriptBox["X", "5"]}], "+", 
             RowBox[{"1701", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"1353", " ", "X"}], "+", 
             RowBox[{"13638", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"48402", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"70227", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"34425", " ", 
              SuperscriptBox["X", "5"]}], "-", 
             RowBox[{"1944", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "73"}], "+", 
              RowBox[{"1221", " ", "X"}], "-", 
              RowBox[{"19389", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"119961", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"264906", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"20574", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"1076598", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"1987902", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"1675971", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"594135", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"129033", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"137781", " ", 
               SuperscriptBox["X", "11"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"263", " ", "X"}], "+", 
            RowBox[{"351", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"69939", " ", 
             SuperscriptBox["X", "3"]}], "-", 
            RowBox[{"587637", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"2026872", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"3055698", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"4077054", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"5518044", " ", 
             SuperscriptBox["X", "8"]}], "-", 
            RowBox[{"10900737", " ", 
             SuperscriptBox["X", "9"]}], "+", 
            RowBox[{"55132083", " ", 
             SuperscriptBox["X", "10"]}], "-", 
            RowBox[{"84512241", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"59068683", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"15943230", " ", 
             SuperscriptBox["X", "13"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"206", "-", 
             RowBox[{"5485", " ", "X"}], "+", 
             RowBox[{"36255", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"98106", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"113292", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"39933", " ", 
              SuperscriptBox["X", "5"]}], "-", 
             RowBox[{"8181", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1265"}], "+", 
              RowBox[{"30774", " ", "X"}], "-", 
              RowBox[{"381561", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"2094264", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"4976010", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"2180628", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"15363918", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"40693752", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"49924107", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"32083290", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"8155323", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"314928", " ", 
               SuperscriptBox["X", "11"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"30", "+", 
              RowBox[{"44", " ", "X"}], "-", 
              RowBox[{"134047", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"1938153", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"14835231", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"58995657", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"86164479", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"178614423", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"967184901", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"1521459207", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"19356651", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"3984885315", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"7295759829", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"6234229395", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"2023392717", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"915318549", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"1049241681", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"281132289", " ", 
               SuperscriptBox["X", "17"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"216", " ", "X"}], "+", 
            RowBox[{"619", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"78660", " ", 
             SuperscriptBox["X", "3"]}], "-", 
            RowBox[{"716064", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"8723808", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"50917320", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"116187048", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"83650644", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"63817632", " ", 
             SuperscriptBox["X", "9"]}], "-", 
            RowBox[{"197554626", " ", 
             SuperscriptBox["X", "10"]}], "-", 
            RowBox[{"1647773280", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"7627766112", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"9937867968", " ", 
             SuperscriptBox["X", "13"]}], "-", 
            RowBox[{"3470191632", " ", 
             SuperscriptBox["X", "14"]}], "+", 
            RowBox[{"26581970232", " ", 
             SuperscriptBox["X", "15"]}], "-", 
            RowBox[{"38811136230", " ", 
             SuperscriptBox["X", "16"]}], "+", 
            RowBox[{"30802320360", " ", 
             SuperscriptBox["X", "17"]}], "-", 
            RowBox[{"13588414929", " ", 
             SuperscriptBox["X", "18"]}], "+", 
            RowBox[{"2582803260", " ", 
             SuperscriptBox["X", "19"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"761", "-", 
             RowBox[{"15485", " ", "X"}], "+", 
             RowBox[{"80448", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"168474", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"132381", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"5427", " ", 
              SuperscriptBox["X", "5"]}], "-", 
             RowBox[{"35802", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3631"}], "+", 
              RowBox[{"90973", " ", "X"}], "-", 
              RowBox[{"998889", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"4802979", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"10305486", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"3458250", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"33478326", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"86379858", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"102872349", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"60488775", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"11392083", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"1987983", " ", 
               SuperscriptBox["X", "11"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"67", "-", 
              RowBox[{"7916", " ", "X"}], "+", 
              RowBox[{"396398", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"5729190", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"44413542", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"186761934", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"340237206", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"346744314", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"3045257748", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"5791661514", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"1946399382", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"11236714146", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"24472070730", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"26318493594", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"17115825042", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"6233802930", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"706285089", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"158369418", " ", 
               SuperscriptBox["X", "17"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"30", "-", 
              RowBox[{"1110", " ", "X"}], "+", 
              RowBox[{"47779", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"584383", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"18720492", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"225127572", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"1359909495", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"4161112587", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"2397057732", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"28139527116", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"99349507530", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"101712424626", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"196944999264", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"769432731120", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"948252971286", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"84208401090", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"2111705732178", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"3564630941562", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"3059387325657", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"1138064426829", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"399084556068", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"686662161516", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"323610899571", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"57467372535", " ", 
               SuperscriptBox["X", "23"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"282", " ", "X"}], "+", 
            RowBox[{"4431", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"29397", " ", 
             SuperscriptBox["X", "3"]}], "-", 
            RowBox[{"121776", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"11088034", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"107408637", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"742069845", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"3472385472", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"7296664518", " ", 
             SuperscriptBox["X", "9"]}], "+", 
            RowBox[{"504203022", " ", 
             SuperscriptBox["X", "10"]}], "-", 
            RowBox[{"21981848310", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"26036435880", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"110787894180", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"536588928270", " ", 
             SuperscriptBox["X", "14"]}], "-", 
            RowBox[{"763284926862", " ", 
             SuperscriptBox["X", "15"]}], "-", 
            RowBox[{"1132694097426", " ", 
             SuperscriptBox["X", "16"]}], "+", 
            RowBox[{"5130483820506", " ", 
             SuperscriptBox["X", "17"]}], "-", 
            RowBox[{"5800899417309", " ", 
             SuperscriptBox["X", "18"]}], "-", 
            RowBox[{"1408301112447", " ", 
             SuperscriptBox["X", "19"]}], "+", 
            RowBox[{"11478032957304", " ", 
             SuperscriptBox["X", "20"]}], "-", 
            RowBox[{"15722668167534", " ", 
             SuperscriptBox["X", "21"]}], "+", 
            RowBox[{"12632734676079", " ", 
             SuperscriptBox["X", "22"]}], "-", 
            RowBox[{"6730283083815", " ", 
             SuperscriptBox["X", "23"]}], "+", 
            RowBox[{"2218972374108", " ", 
             SuperscriptBox["X", "24"]}], "-", 
            RowBox[{"337055825430", " ", 
             SuperscriptBox["X", "25"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1960", "-", 
             RowBox[{"35655", " ", "X"}], "+", 
             RowBox[{"159351", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"263070", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"91854", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"151065", " ", 
              SuperscriptBox["X", "5"]}], "-", 
             RowBox[{"103761", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"128", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2625"}], "+", 
              RowBox[{"67330", " ", "X"}], "-", 
              RowBox[{"707421", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"3222768", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"6561882", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"1321596", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"23709654", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"55752408", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"56943243", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"22167918", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"3954825", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"3866616", " ", 
               SuperscriptBox["X", "11"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "377"}], "+", 
              RowBox[{"26125", " ", "X"}], "-", 
              RowBox[{"974298", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"13441822", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"101942154", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"427818078", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"788434578", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"759441258", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"6813229572", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"12745939464", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"4327762770", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"23039167770", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"50434732134", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"56588445666", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"40452121062", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"17483031090", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"3425963931", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"11514555", " ", 
               SuperscriptBox["X", "17"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "67"}], "+", 
              RowBox[{"2546", " ", "X"}], "+", 
              RowBox[{"40933", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"2069508", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"56257587", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"652595310", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"4065447987", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"13733967960", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"14811870114", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"70516161252", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"326215409454", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"476700407496", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"363605534982", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"2576167899084", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"4009525256934", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"969253275744", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"6488161870959", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"12587271847146", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"12452278570119", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"7721810095068", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"2990317001769", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"531148707450", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"80425623735", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"43046721000", " ", 
               SuperscriptBox["X", "23"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "90"}], "+", 
              RowBox[{"4242", " ", "X"}], "-", 
              RowBox[{"66407", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"581553", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"29829210", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"438015744", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"6184677366", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"59746652946", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"319076260938", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"796487174190", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"424222976133", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"9054789792219", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"24763947520122", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"11300913140256", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"101186695304388", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"277007465990988", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"195118134038730", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"502562368763478", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"1445203037731905", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"1390959275645079", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"441133817935158", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"3096501094602864", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"4595887520066790", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"3861868130228610", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"1661198705329158", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"280576719515718", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"938456528054643", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"639196154129853", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"213151779478998", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"29735297371728", " ", 
               SuperscriptBox["X", "29"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"384", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"348", " ", "X"}], "-", 
            RowBox[{"7461", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"59160", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"576461", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"1906838", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"24694006", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"1085744904", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"11151476088", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"60200744400", " ", 
             SuperscriptBox["X", "9"]}], "-", 
            RowBox[{"211610356443", " ", 
             SuperscriptBox["X", "10"]}], "+", 
            RowBox[{"364973063976", " ", 
             SuperscriptBox["X", "11"]}], "+", 
            RowBox[{"385250325687", " ", 
             SuperscriptBox["X", "12"]}], "-", 
            RowBox[{"2866153637934", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"4488837234192", " ", 
             SuperscriptBox["X", "14"]}], "-", 
            RowBox[{"6783651761256", " ", 
             SuperscriptBox["X", "15"]}], "+", 
            RowBox[{"24904429760610", " ", 
             SuperscriptBox["X", "16"]}], "-", 
            RowBox[{"23950176763572", " ", 
             SuperscriptBox["X", "17"]}], "-", 
            RowBox[{"145397696255019", " ", 
             SuperscriptBox["X", "18"]}], "+", 
            RowBox[{"486270943567272", " ", 
             SuperscriptBox["X", "19"]}], "-", 
            RowBox[{"430137453752901", " ", 
             SuperscriptBox["X", "20"]}], "-", 
            RowBox[{"747716703051078", " ", 
             SuperscriptBox["X", "21"]}], "+", 
            RowBox[{"2456665969295394", " ", 
             SuperscriptBox["X", "22"]}], "-", 
            RowBox[{"2428435792551816", " ", 
             SuperscriptBox["X", "23"]}], "-", 
            RowBox[{"612763549465284", " ", 
             SuperscriptBox["X", "24"]}], "+", 
            RowBox[{"4504290765237576", " ", 
             SuperscriptBox["X", "25"]}], "-", 
            RowBox[{"6045414903962613", " ", 
             SuperscriptBox["X", "26"]}], "+", 
            RowBox[{"4847571490897944", " ", 
             SuperscriptBox["X", "27"]}], "-", 
            RowBox[{"2754258651070047", " ", 
             SuperscriptBox["X", "28"]}], "+", 
            RowBox[{"1146931238250270", " ", 
             SuperscriptBox["X", "29"]}], "-", 
            RowBox[{"315414516914460", " ", 
             SuperscriptBox["X", "30"]}], "+", 
            RowBox[{"41422998683880", " ", 
             SuperscriptBox["X", "31"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["x", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "599"}], "+", 
              RowBox[{"10270", " ", "X"}], "-", 
              RowBox[{"41547", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"55212", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"8127", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"66258", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"33939", " ", 
               SuperscriptBox["X", "6"]}]}], ")"}]}], 
           RowBox[{"256", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14095"}], "+", 
              RowBox[{"371247", " ", "X"}], "-", 
              RowBox[{"3914049", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"18073089", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"37297134", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"4009230", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"149781798", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"317284614", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"247490397", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"6738147", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"109837701", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"42023205", " ", 
               SuperscriptBox["X", "11"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3393", "-", 
              RowBox[{"189257", " ", "X"}], "+", 
              RowBox[{"5869086", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"78107412", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"592300026", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"2553606504", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"4913280558", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"4095677196", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"40380771564", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"75611469006", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"25676371926", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"133058989980", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"287780545926", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"313101837504", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"206496675594", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"73201628124", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"6079862187", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"2492989731", " ", 
               SuperscriptBox["X", "17"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"768", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"377", "-", 
              RowBox[{"14703", " ", "X"}], "+", 
              RowBox[{"27571", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"4514203", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"129343053", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"1471570731", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"9038948607", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"30952385865", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"38785488822", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"135637590150", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"720927554094", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"1205489275650", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"489220838154", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"5690739209382", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"9606090898638", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"3138022806786", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"13544742426381", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"26745569206587", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"26844510057615", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"18781512360489", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"10352227811463", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"4241962593441", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"1021206928221", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"91617771195", " ", 
               SuperscriptBox["X", "23"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"67", "-", 
              RowBox[{"3246", " ", "X"}], "+", 
              RowBox[{"55132", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"227759", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"16224337", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"362652419", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"6028594896", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"58960130766", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"323961702723", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"906601292352", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"157694758092", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"8218821260151", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"28269439580439", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"27765484136775", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"83718292566528", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"322848641658852", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"359571797573697", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"357872277576618", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"1676615367354444", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"2127040084575279", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"246392192836629", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"3255901638345909", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"5736251939576112", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"5485423367675502", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"3365966455787961", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"1280346141530268", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"179902406085156", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"102903401784105", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"64911915511461", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"11979428940369", " ", 
               SuperscriptBox["X", "29"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"90", "-", 
              RowBox[{"5154", " ", "X"}], "+", 
              RowBox[{"107621", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"776517", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"3279501", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"122151399", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"3068773965", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"59878624977", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"618188909013", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"4661577187569", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"22078333665441", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"46217321086869", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"87451598577231", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"815508738813555", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"1864357925110335", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"439783222256757", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"11990211775380333", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"25722492374494377", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"4150460533662567", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"89052100128772533", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"187475258593100601", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"83300741706621141", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"343350749064345255", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"774130962774982131", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"589939240256530767", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"375883495774270173", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"1463624789400042165", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"1869701824337449113", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"1452909891408094917", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"658854353629903761", " ", 
               SuperscriptBox["X", "29"]}], "+", 
              RowBox[{"18159267303586827", " ", 
               SuperscriptBox["X", "30"]}], "-", 
              RowBox[{"327489136231237767", " ", 
               SuperscriptBox["X", "31"]}], "+", 
              RowBox[{"301366196313927381", " ", 
               SuperscriptBox["X", "32"]}], "-", 
              RowBox[{"148436209058782689", " ", 
               SuperscriptBox["X", "33"]}], "+", 
              RowBox[{"40431106151758728", " ", 
               SuperscriptBox["X", "34"]}], "-", 
              RowBox[{"4786615784279988", " ", 
               SuperscriptBox["X", "35"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"768", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"18", "-", 
            RowBox[{"1242", " ", "X"}], "+", 
            RowBox[{"33633", " ", 
             SuperscriptBox["X", "2"]}], "-", 
            RowBox[{"408120", " ", 
             SuperscriptBox["X", "3"]}], "+", 
            RowBox[{"957242", " ", 
             SuperscriptBox["X", "4"]}], "+", 
            RowBox[{"40898647", " ", 
             SuperscriptBox["X", "5"]}], "-", 
            RowBox[{"48659622", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"1234897656", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"11582969322", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"254446157844", " ", 
             SuperscriptBox["X", "9"]}], "-", 
            RowBox[{"2778116523498", " ", 
             SuperscriptBox["X", "10"]}], "+", 
            RowBox[{"14400044522208", " ", 
             SuperscriptBox["X", "11"]}], "-", 
            RowBox[{"38943330399234", " ", 
             SuperscriptBox["X", "12"]}], "+", 
            RowBox[{"30541288996656", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"183705242166594", " ", 
             SuperscriptBox["X", "14"]}], "-", 
            RowBox[{"748072501825176", " ", 
             SuperscriptBox["X", "15"]}], "+", 
            RowBox[{"1089692186587794", " ", 
             SuperscriptBox["X", "16"]}], "-", 
            RowBox[{"521952179189184", " ", 
             SuperscriptBox["X", "17"]}], "+", 
            RowBox[{"1332401395533336", " ", 
             SuperscriptBox["X", "18"]}], "+", 
            RowBox[{"432167920997184", " ", 
             SuperscriptBox["X", "19"]}], "-", 
            RowBox[{"38422968086745846", " ", 
             SuperscriptBox["X", "20"]}], "+", 
            RowBox[{"117536802649100982", " ", 
             SuperscriptBox["X", "21"]}], "-", 
            RowBox[{"52923990465041202", " ", 
             SuperscriptBox["X", "22"]}], "-", 
            RowBox[{"389909889258026040", " ", 
             SuperscriptBox["X", "23"]}], "+", 
            RowBox[{"869965450993879218", " ", 
             SuperscriptBox["X", "24"]}], "-", 
            RowBox[{"405043605406130004", " ", 
             SuperscriptBox["X", "25"]}], "-", 
            RowBox[{"1354220532042445782", " ", 
             SuperscriptBox["X", "26"]}], "+", 
            RowBox[{"3019509836683614144", " ", 
             SuperscriptBox["X", "27"]}], "-", 
            RowBox[{"2407988854687010454", " ", 
             SuperscriptBox["X", "28"]}], "-", 
            RowBox[{"1029571500232577304", " ", 
             SuperscriptBox["X", "29"]}], "+", 
            RowBox[{"5023459432359411606", " ", 
             SuperscriptBox["X", "30"]}], "-", 
            RowBox[{"6628850298295169832", " ", 
             SuperscriptBox["X", "31"]}], "+", 
            RowBox[{"5385498020757276948", " ", 
             SuperscriptBox["X", "32"]}], "-", 
            RowBox[{"3139746834665541798", " ", 
             SuperscriptBox["X", "33"]}], "+", 
            RowBox[{"1432112030098709319", " ", 
             SuperscriptBox["X", "34"]}], "-", 
            RowBox[{"515391727933710504", " ", 
             SuperscriptBox["X", "35"]}], "+", 
            RowBox[{"127419779960622036", " ", 
             SuperscriptBox["X", "36"]}], "-", 
            RowBox[{"15202899519235749", " ", 
             SuperscriptBox["X", "37"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"768", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}]}], ")"}], " ", 
    RowBox[{"\[Lambda]", "[", "1", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915944596969945*^9, 3.9159445972441597`*^9}, 
   3.915944908501577*^9},ExpressionUUID->"2cca6527-9395-4e59-8bf9-\
4fc6a0a6e6df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["J", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "x", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "X"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"32", " ", "X"}], "-", 
           RowBox[{"177", " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox["X", "3"]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["X", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"12", " ", "X"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["X", "2"]}]}], ")"}]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"36", "-", 
              RowBox[{"133", " ", "X"}], "+", 
              RowBox[{"1605", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"6234", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"13446", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"14661", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"2997", " ", 
               SuperscriptBox["X", "6"]}]}], ")"}]}], 
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"63", "-", 
             RowBox[{"1132", " ", "X"}], "+", 
             RowBox[{"3801", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"12024", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"20709", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"19116", " ", 
              SuperscriptBox["X", "5"]}], "+", 
             RowBox[{"9963", " ", 
              SuperscriptBox["X", "6"]}]}], ")"}]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["X", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "X"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], "2"]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "3"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "X"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"35", " ", "X"}], "+", 
                RowBox[{"756", " ", 
                 SuperscriptBox["X", "2"]}], "-", 
                RowBox[{"2487", " ", 
                 SuperscriptBox["X", "3"]}], "-", 
                RowBox[{"1647", " ", 
                 SuperscriptBox["X", "4"]}], "+", 
                RowBox[{"19143", " ", 
                 SuperscriptBox["X", "5"]}], "-", 
                RowBox[{"28026", " ", 
                 SuperscriptBox["X", "6"]}], "+", 
                RowBox[{"9963", " ", 
                 SuperscriptBox["X", "7"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
              SuperscriptBox["X", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "324"}], "+", 
              RowBox[{"5971", " ", "X"}], "-", 
              RowBox[{"28554", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"154854", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"569790", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"821097", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"47196", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"332316", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"3709152", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"12105045", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"19410354", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"17360406", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"7125246", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"728271", " ", 
               SuperscriptBox["X", "13"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"54", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1629"}], "+", 
              RowBox[{"53802", " ", "X"}], "-", 
              RowBox[{"571501", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"1858570", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"1064553", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"4495998", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"3521943", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"7984494", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"147453129", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"419800482", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"124875513", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"1307357982", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"2601954819", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"2192253174", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"875519523", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"133568838", " ", 
               SuperscriptBox["X", "15"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"54", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "X"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"48", "-", 
                RowBox[{"196", " ", "X"}], "+", 
                RowBox[{"5722", " ", 
                 SuperscriptBox["X", "2"]}], "-", 
                RowBox[{"11367", " ", 
                 SuperscriptBox["X", "3"]}], "-", 
                RowBox[{"54381", " ", 
                 SuperscriptBox["X", "4"]}], "+", 
                RowBox[{"158310", " ", 
                 SuperscriptBox["X", "5"]}], "+", 
                RowBox[{"9288", " ", 
                 SuperscriptBox["X", "6"]}], "-", 
                RowBox[{"294759", " ", 
                 SuperscriptBox["X", "7"]}], "+", 
                RowBox[{"168399", " ", 
                 SuperscriptBox["X", "8"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"324", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
              SuperscriptBox["X", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "99"}], "+", 
              RowBox[{"1800", " ", "X"}], "-", 
              RowBox[{"11585", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"96921", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"312432", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"297405", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"3498912", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"5866830", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"2027835", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"15692454", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"8661249", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"24076683", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"41662350", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"24465969", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"4842018", " ", 
               SuperscriptBox["X", "14"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"81", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "30924"}], "+", 
              RowBox[{"997051", " ", "X"}], "-", 
              RowBox[{"10476309", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"39549915", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"98171325", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"306064332", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"33824412", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"5329238940", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"16819125444", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"3195834426", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"109317704814", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"184093403346", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"50534567226", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"388574148996", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"24702558660", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"974282282244", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"1254379324176", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"411132854979", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"325026658395", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"304259006997", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"71873675163", " ", 
               SuperscriptBox["X", "20"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1944", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"5445", "-", 
              RowBox[{"269874", " ", "X"}], "+", 
              RowBox[{"5181604", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"47029024", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"190536861", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"217759404", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"663970464", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"1089334728", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"5822376066", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"14660831628", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"24463690632", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"143106963192", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"182016887670", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"110078358480", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"521662485600", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"303774982344", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"737680674663", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"1625077490670", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"1497709151964", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"752303628072", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"199578947463", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"21638151756", " ", 
               SuperscriptBox["X", "21"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"108", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "5"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "X"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"144", "-", 
                RowBox[{"616", " ", "X"}], "+", 
                RowBox[{"21828", " ", 
                 SuperscriptBox["X", "2"]}], "-", 
                RowBox[{"11358", " ", 
                 SuperscriptBox["X", "3"]}], "-", 
                RowBox[{"331191", " ", 
                 SuperscriptBox["X", "4"]}], "+", 
                RowBox[{"427824", " ", 
                 SuperscriptBox["X", "5"]}], "+", 
                RowBox[{"1163538", " ", 
                 SuperscriptBox["X", "6"]}], "-", 
                RowBox[{"2205954", " ", 
                 SuperscriptBox["X", "7"]}], "+", 
                RowBox[{"299133", " ", 
                 SuperscriptBox["X", "8"]}], "+", 
                RowBox[{"635688", " ", 
                 SuperscriptBox["X", "9"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2916", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
              SuperscriptBox["X", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "624"}], "+", 
              RowBox[{"11276", " ", "X"}], "-", 
              RowBox[{"91718", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"864897", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"1783254", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"9768114", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"41354298", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"9498411", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"180267012", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"260267256", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"182036646", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"692355357", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"378364122", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"331920990", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"422908938", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"122762871", " ", 
               SuperscriptBox["X", "15"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"648", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"11223", "-", 
              RowBox[{"356851", " ", "X"}], "+", 
              RowBox[{"3945429", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"21902736", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"114170400", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"292756194", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"1058994837", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"8172019314", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"11300734521", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"36804998862", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"132042876489", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"39949755498", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"434454463107", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"714680124696", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"64838695401", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"1189890376002", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"824633811054", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"843529195809", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"1673104876722", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"1065081102858", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"290120550633", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"23847883434", " ", 
               SuperscriptBox["X", "21"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1458", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"124020", "-", 
              RowBox[{"6028703", " ", "X"}], "+", 
              RowBox[{"113291681", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"1013471760", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"4312036992", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"8984687994", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"19421059662", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"77873793552", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"44691113556", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"1791276345747", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"5414025199437", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"852782901408", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"35359462002816", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"57820409415324", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"62232911451180", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"326386955721312", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"364549509938772", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"122451978546441", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"587156733964503", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"153227424466512", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"879653353588416", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"1244967677315766", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"610506820333890", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"98863510064976", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"256709465057268", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"114671428277643", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"17981347155957", " ", 
               SuperscriptBox["X", "26"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3888", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1638963"}], "+", 
              RowBox[{"108168670", " ", "X"}], "-", 
              RowBox[{"2983414047", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"44032469856", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"366344154522", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"1608560634492", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"2429372434842", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"7973204580072", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"34000748339175", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"24089853937122", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"364823201704581", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"571086867234888", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"1229207436135396", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"5616952781141880", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"5058517275044100", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"13090137151516848", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"42091431259668885", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"42415777018671426", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"11382210466900839", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"68835801483101520", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"45110306907868950", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"58774170714397884", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"143184271177555722", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"138513892646029752", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"77871545795854719", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"26289677947366206", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"4897296781520931", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"378162688994856", " ", 
               SuperscriptBox["X", "27"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"23328", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "6"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "576"}], "+", 
              RowBox[{"2576", " ", "X"}], "-", 
              RowBox[{"104328", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"109704", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"1947150", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"132255", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"11437929", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"6780294", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"20203020", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"20955105", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"2393307", " ", 
               SuperscriptBox["X", "10"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"34992", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2160"}], "+", 
              RowBox[{"38968", " ", "X"}], "-", 
              RowBox[{"382140", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"3647466", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"2159871", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"69831675", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"166238253", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"300710043", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"1380084534", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"457495290", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"3676382478", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"4400150688", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"2707263243", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"7931940633", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"4185491535", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"408914325", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"617888736", " ", 
               SuperscriptBox["X", "16"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"5832", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"81936", "-", 
              RowBox[{"2583420", " ", "X"}], "+", 
              RowBox[{"30390118", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"216296933", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"1275973605", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"1664952933", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"23043415509", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"100094819094", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"7542086310", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"837155594682", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"1392651941850", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"2083490966052", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"8359307882280", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"3452522232060", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"17778394056780", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"24919977747222", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"7073056801062", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"40085078605974", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"26327085459696", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"10142198076735", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"21483873902259", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"10468881236727", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"1766565685305", " ", 
               SuperscriptBox["X", "22"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"23328", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52515"}], "+", 
              RowBox[{"2522623", " ", "X"}], "-", 
              RowBox[{"47664777", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"457004472", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"2591614248", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"11371616325", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"38211165108", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"18480704364", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"577131563349", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"2486812549338", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"1913117050215", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"14476344759432", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"43545022933320", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"9934322784138", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"163919647206144", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"278724163547016", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"113680622786121", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"893978998293915", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"961115708351835", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"274674876954840", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"1439481355382448", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"886203758774079", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"742670097154092", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"1539590254915644", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"1080649403889705", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"374620116043440", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"55594452751011", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"864722531448", " ", 
               SuperscriptBox["X", "27"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2916", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4920804"}], "+", 
              RowBox[{"318905989", " ", "X"}], "-", 
              RowBox[{"8601648035", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"123594626145", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"998930314815", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"4338251760729", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"8370420931935", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"5486237774829", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"66032882709795", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"364738234819113", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"298938139610337", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"7198594675257915", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"18725064401520837", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"11469557922244173", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"150932655113847435", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"249524375528595969", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"199776563964386217", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"1199509898064505713", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"944138977953038487", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"2612340253487922435", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"6985494685158660765", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"5399411415942963915", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"3226168127812214691", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"8648842637111853465", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"1965982888286720343", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"10104482324035150083", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"13784393915215875477", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"7008451014273675543", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"725283351212897367", " ", 
               SuperscriptBox["X", "28"]}], "-", 
              RowBox[{"3050227058731795377", " ", 
               SuperscriptBox["X", "29"]}], "+", 
              RowBox[{"1797489322263428103", " ", 
               SuperscriptBox["X", "30"]}], "-", 
              RowBox[{"492166386049672341", " ", 
               SuperscriptBox["X", "31"]}], "+", 
              RowBox[{"54924354388996551", " ", 
               SuperscriptBox["X", "32"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"93312", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"3874041", "-", 
              RowBox[{"320599570", " ", "X"}], "+", 
              RowBox[{"11554210500", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"236257400730", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"2980988047560", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"23412293859258", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"105999257525292", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"176882109300018", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"734303752804404", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"4581423562236246", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"5226907894813260", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"32102063356103154", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"133754528446540488", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"101426220212998770", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"616600240029213732", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"1966594785392242422", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"1348470775694433546", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"4988257952499399222", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"13199301062934324300", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"6041325639817461870", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"29300432066470948968", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"69143962026643084530", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"61300646904508754364", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"7683873760767673206", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"71700437232410023692", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"53059867997199052014", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"37655983349925665220", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"113823104893643633274", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"118529068446750300840", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"73847518504349191866", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"29614217960522156364", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"7450966218849141042", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"1053089081656438599", " ", 
               SuperscriptBox["X", "32"]}], "+", 
              RowBox[{"61194572528411232", " ", 
               SuperscriptBox["X", "33"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"46656", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "7"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"448", " ", "X"}], "-", 
              RowBox[{"19952", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"54060", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"394368", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"624666", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"2826081", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"1808604", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"8697186", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"788778", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"7799085", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"2875176", " ", 
               SuperscriptBox["X", "11"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"17496", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"9792", "-", 
              RowBox[{"176880", " ", "X"}], "+", 
              RowBox[{"2015480", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"18349080", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"21927846", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"477840519", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"466415820", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"3899495304", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"7881910686", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"10675188207", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"39801081456", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"6479779680", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"77837328918", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"69539253867", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"38334269628", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"80340652224", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"34429700430", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"2907868005", " ", 
               SuperscriptBox["X", "17"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"69984", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"322416", "-", 
              RowBox[{"10116184", " ", "X"}], "+", 
              RowBox[{"126957612", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"1059677802", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"6077716803", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"2337778260", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"167766002415", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"449323044750", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"1012801010580", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"5987697813792", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"2670448948092", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"29165170362516", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"49192786142478", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"46615089214008", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"191816353050318", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"81250913580444", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"281139831919260", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"348432748548408", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"72334689601680", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"387123839696682", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"239404640168547", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"4615239843108", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"52877515908375", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"14442260988942", " ", 
               SuperscriptBox["X", "23"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"209952", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"438192", "-", 
              RowBox[{"20888028", " ", "X"}], "+", 
              RowBox[{"400486426", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"4147245747", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"28417678347", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"147609224688", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"405505669794", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"928338652224", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"11323030853178", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"28042588699236", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"34214595664248", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"309558877203699", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"424569154278789", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"887977599636384", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"3384549381269628", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"1737607048285320", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"8391752270485092", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"15413109338500596", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"637304021100342", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"29790049611190167", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"29261024089660827", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"11907112528086192", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"43957724658706746", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"28738765742314248", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"6475014507300858", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"20492778435978348", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"12907754035215804", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"3725072409225807", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"425498111761365", " ", 
               SuperscriptBox["X", "28"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"46656", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"7224723", "-", 
              RowBox[{"463026463", " ", "X"}], "+", 
              RowBox[{"12426064785", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"181059022074", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"1570738715451", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"8709187377222", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"35763319678311", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"127634497852914", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"298943455742073", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"555410242644174", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"7682082066885627", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"23797126565916894", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"2041031596615065", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"183997942268572710", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"455578809515829243", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"46458651353712534", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"2237234408279649837", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"3795382524730213512", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"1376276989138762563", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"12785742633299044590", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"13127607395632841409", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"13422065362059837726", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"45589920334334664651", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"37154140142052168522", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"15180736389199295427", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"52003790132415087870", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"29304116262810807399", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"21852538618883029002", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"45755140695687804195", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"33300704737221351246", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"12613916128240921815", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"2136305110255663122", " ", 
               SuperscriptBox["X", "31"]}], "+", 
              RowBox[{"54289170361450782", " ", 
               SuperscriptBox["X", "32"]}], "-", 
              RowBox[{"51287226818194233", " ", 
               SuperscriptBox["X", "33"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"209952", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13863636", "-", 
              RowBox[{"1123965579", " ", "X"}], "+", 
              RowBox[{"39514370397", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"783666418912", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"9513752487996", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"71059720482165", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"301149096982179", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"485756099478720", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"932893410046608", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"211625169838668", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"40851295111631772", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"140333806979076960", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"212569964010305424", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"2451363377165042004", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"4960455060631892508", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"6696073410713021376", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"48512135075957629560", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"65376439448938759026", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"110273609505736473426", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"493662416891734033632", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"492760584420208497144", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"653332340391992715438", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"2037903940932964958610", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"579392755932946326336", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"4922563315536963906192", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"9322762364060380031340", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"5540922671987310348132", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"4519499944311569714976", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"9338663991343657577904", " ", 
               SuperscriptBox["X", "28"]}], "-", 
              RowBox[{"2324839923767073052044", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"8746340429046184130844", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"12128453039957657586624", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"6568863999998326617132", " ", 
               SuperscriptBox["X", "32"]}], "-", 
              RowBox[{"203414562563006724795", " ", 
               SuperscriptBox["X", "33"]}], "+", 
              RowBox[{"2752649280828118195389", " ", 
               SuperscriptBox["X", "34"]}], "-", 
              RowBox[{"1984524966363908048256", " ", 
               SuperscriptBox["X", "35"]}], "+", 
              RowBox[{"733259820385810192284", " ", 
               SuperscriptBox["X", "36"]}], "-", 
              RowBox[{"146995401839163279525", " ", 
               SuperscriptBox["X", "37"]}], "+", 
              RowBox[{"12752141787791545347", " ", 
               SuperscriptBox["X", "38"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"186624", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "135436419"}], "+", 
              RowBox[{"13646694406", " ", "X"}], "-", 
              RowBox[{"614231267667", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"16219470023778", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"276915747903057", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"3162402279314370", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"23881088044770057", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"109016032874348214", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"178682890682923668", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"1089307980941326056", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"8040709503001434060", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"18701304665296303224", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"23601289857744949884", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"266187635292208477608", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"624900763870756237116", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"172675616615559101448", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"4428863309752385317182", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"9844621078589847101772", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"761417315905331319678", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"41219549421040279713276", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"88377069400807130640918", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"38039235900649694363484", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"171680083090606939691898", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"341702001812133819287820", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"50784646035784305611916", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"809445924864174291692472", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"1569088335260897597874132", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"1292745752109615025511784", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"16074553696524023429412", " ", 
               SuperscriptBox["X", "28"]}], "-", 
              RowBox[{"1131636543869302032818232", " ", 
               SuperscriptBox["X", "29"]}], "+", 
              RowBox[{"917662856061089369689380", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"370454685139974607207128", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"1492924821020785037073843", " ", 
               SuperscriptBox["X", "32"]}], "+", 
              RowBox[{"1660126710880194826780278", " ", 
               SuperscriptBox["X", "33"]}], "-", 
              RowBox[{"1116010522237763262142755", " ", 
               SuperscriptBox["X", "34"]}], "+", 
              RowBox[{"502244076847828992965298", " ", 
               SuperscriptBox["X", "35"]}], "-", 
              RowBox[{"151574703885018048097089", " ", 
               SuperscriptBox["X", "36"]}], "+", 
              RowBox[{"28976892137059369794930", " ", 
               SuperscriptBox["X", "37"]}], "-", 
              RowBox[{"3036320105289415503705", " ", 
               SuperscriptBox["X", "38"]}], "+", 
              RowBox[{"116522439079909844358", " ", 
               SuperscriptBox["X", "39"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1679616", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}]}], ")"}], " ", 
    RowBox[{"\[Lambda]", "[", "1", "]"}], " ", 
    RowBox[{"g", "^", "3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91594459858109*^9, 3.915944599068573*^9}, 
   3.915944990289054*^9, {3.915945033791045*^9, 
   3.9159450379154987`*^9}},ExpressionUUID->"f49d2d4e-ff3a-400e-8935-\
bb46cfd8c1a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["A1", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "X"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"59", " ", "X"}], "+", 
          RowBox[{"273", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"711", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"540", " ", 
           SuperscriptBox["X", "4"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"12", " ", "X"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"27", "-", 
              RowBox[{"496", " ", "X"}], "+", 
              RowBox[{"1653", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"3456", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"2889", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"1296", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"5103", " ", 
               SuperscriptBox["X", "6"]}]}], ")"}]}], 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"217", " ", "X"}], "+", 
             RowBox[{"1968", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"5559", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"3708", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"31293", " ", 
              SuperscriptBox["X", "5"]}], "-", 
             RowBox[{"36936", " ", 
              SuperscriptBox["X", "6"]}], "+", 
             RowBox[{"13851", " ", 
              SuperscriptBox["X", "7"]}]}], ")"}]}], 
          RowBox[{"9", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
           SuperscriptBox["X", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "X"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"36", "-", 
                RowBox[{"224", " ", "X"}], "+", 
                RowBox[{"3255", " ", 
                 SuperscriptBox["X", "2"]}], "-", 
                RowBox[{"9111", " ", 
                 SuperscriptBox["X", "3"]}], "-", 
                RowBox[{"15894", " ", 
                 SuperscriptBox["X", "4"]}], "+", 
                RowBox[{"95418", " ", 
                 SuperscriptBox["X", "5"]}], "-", 
                RowBox[{"128385", " ", 
                 SuperscriptBox["X", "6"]}], "+", 
                RowBox[{"45441", " ", 
                 SuperscriptBox["X", "7"]}], "+", 
                RowBox[{"17496", " ", 
                 SuperscriptBox["X", "8"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"27", " ", 
              SqrtBox["3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
              SuperscriptBox["X", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"144", "-", 
              RowBox[{"2667", " ", "X"}], "+", 
              RowBox[{"12190", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"53268", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"48090", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"517833", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"1327716", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"300240", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"3715956", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"1489833", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"6492474", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"9474084", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"5235678", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"1121931", " ", 
               SuperscriptBox["X", "13"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"18", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "153"}], "+", 
              RowBox[{"5231", " ", "X"}], "-", 
              RowBox[{"59459", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"236756", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"387204", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"370533", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"1022382", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"645408", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"8695431", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"24388695", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"23451201", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"2825604", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"8148762", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"3483891", " ", 
               SuperscriptBox["X", "13"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox["X", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"154", " ", "X"}], "-", 
              RowBox[{"2931", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"4665", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"36819", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"98973", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"47601", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"365715", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"351135", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"75087", " ", 
               SuperscriptBox["X", "9"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"54", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"180", "-", 
              RowBox[{"3308", " ", "X"}], "+", 
              RowBox[{"20373", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"141087", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"148707", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"1744839", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"4848390", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"1758078", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"19521810", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"13833990", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"34868799", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"74163357", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"53806761", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"10569771", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"2834352", " ", 
               SuperscriptBox["X", "14"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"54", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "225"}], "+", 
              RowBox[{"10967", " ", "X"}], "-", 
              RowBox[{"204783", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"1763867", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"6357773", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"5627271", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"13843479", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"7828155", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"141974415", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"35808453", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"795935889", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"1259155287", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"943733511", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"5107710069", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"6720320763", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"3896505729", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"424916604", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"556950168", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"188130114", " ", 
               SuperscriptBox["X", "18"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"18", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3096", "-", 
              RowBox[{"102959", " ", "X"}], "+", 
              RowBox[{"1148679", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"4997970", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"13383990", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"21316338", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"63480618", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"507743046", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"970622514", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"1122601680", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"7263821124", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"8080986870", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"7931553534", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"22834497618", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"5934542598", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"25559123454", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"30521365218", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"13664942433", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"2204948709", " ", 
               SuperscriptBox["X", "18"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"324", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "144"}], "+", 
              RowBox[{"952", " ", "X"}], "-", 
              RowBox[{"21744", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"3564", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"393291", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"460170", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"1864215", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"3403296", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"1081593", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"4562082", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"1786779", " ", 
               SuperscriptBox["X", "10"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"972", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "144"}], "+", 
              RowBox[{"2642", " ", "X"}], "-", 
              RowBox[{"20468", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"159147", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"34176", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"3092166", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"5311800", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"14237343", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"45349632", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"1534302", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"118328364", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"107401383", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"102561552", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"223323318", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"121877136", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"18246141", " ", 
               SuperscriptBox["X", "15"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"108", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"4680", "-", 
              RowBox[{"154328", " ", "X"}], "+", 
              RowBox[{"1811997", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"10651380", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"49908726", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"99204534", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"386538858", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"2336678010", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"2395556370", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"9763555158", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"27498626496", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"5053589838", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"62950454910", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"58750120206", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"80212437162", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"182053381410", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"108854351442", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"7919533782", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"32369539869", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"9460712682", " ", 
               SuperscriptBox["X", "19"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"972", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5616", "-", 
              RowBox[{"267727", " ", "X"}], "+", 
              RowBox[{"4872676", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"41105835", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"154638960", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"254807433", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"368684028", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"656202789", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"8244637920", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"49406924106", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"61356275928", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"201685900590", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"657377744544", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"121795839378", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"2165508665928", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"3403253619990", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"98193605616", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"5123647894923", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"4095110741940", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"2361788108361", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"6006159114768", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"4198313218347", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"1338408649332", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"163878866847", " ", 
               SuperscriptBox["X", "23"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"648", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7335"}], "+", 
              RowBox[{"465509", " ", "X"}], "-", 
              RowBox[{"12129504", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"163796673", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"1165311252", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"3584882502", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"1200766059", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"32079443688", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"27610090110", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"220936386510", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"487647018036", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"650269097874", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"3594062043540", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"3472798920912", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"4854423998070", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"12320021859948", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"526270610511", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"27057104172315", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"40344719775228", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"24960205921671", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"2255074224120", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"6126495426162", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"3467025956061", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"615223736532", " ", 
               SuperscriptBox["X", "23"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"972", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "288"}], "+", 
              RowBox[{"1960", " ", "X"}], "-", 
              RowBox[{"50988", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"72294", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"1100268", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"202167", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"7832835", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"4557114", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"18799614", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"21211713", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"1457271", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"5279418", " ", 
               SuperscriptBox["X", "11"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"5832", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1008"}], "+", 
              RowBox[{"18528", " ", "X"}], "-", 
              RowBox[{"171832", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"1336248", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"2591901", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"34295067", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"18535311", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"268381323", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"415053450", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"749627622", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"2041470702", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"131387670", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"3863495151", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"2656529217", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"1564109595", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"2185344441", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"578916396", " ", 
               SuperscriptBox["X", "16"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1944", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4392"}], "+", 
              RowBox[{"144244", " ", "X"}], "-", 
              RowBox[{"1795208", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"12924401", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"68252298", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"68194020", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"1033030125", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"3850152210", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"784352025", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"27283936104", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"37655418591", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"60052949964", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"192301352127", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"62598737196", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"298498580217", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"334851250698", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"105929477325", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"416683047636", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"287183807667", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"70225145181", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"1691576703", " ", 
               SuperscriptBox["X", "20"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1944", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"10080", "-", 
              RowBox[{"476688", " ", "X"}], "+", 
              RowBox[{"8773349", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"80171049", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"415974588", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"1597805280", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"4031265555", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"4718135709", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"78586287048", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"204369854544", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"117877584258", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"1531788944058", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"2085961822776", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"3146699678256", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"11709468273834", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"7385154569370", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"14300795764368", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"22582484149248", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"5880972341367", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"37982540526291", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"32590557677844", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"5218487025264", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"8083901574567", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"5106675558951", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"947372235768", " ", 
               SuperscriptBox["X", "24"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1944", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"8352", "-", 
              RowBox[{"518087", " ", "X"}], "+", 
              RowBox[{"13121965", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"171058903", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"1167351365", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"3507634340", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"842186154", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"6083615424", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"74772703926", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"161205850827", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"1246849666749", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"5204463690609", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"513017708193", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"33601122717120", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"61632440651916", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"41271565842792", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"256941675637596", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"178547339863827", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"471054924276867", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"988339284193221", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"372822444053523", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"873076428965412", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"1110135245513238", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"45151954371288", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"911978370393318", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"889468814298177", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"401547260570733", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"89609713404885", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"7649617555305", " ", 
               SuperscriptBox["X", "28"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1296", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7119"}], "+", 
              RowBox[{"563241", " ", "X"}], "-", 
              RowBox[{"19058516", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"355392354", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"3882105441", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"23577664275", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"54882663111", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"174584641383", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"1353490965054", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"1723896458406", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"8815308938145", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"33335279026245", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"9741641268474", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"165709504424682", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"333720015285834", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"123274904417658", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"1389297714021171", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"1930319412972093", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"89338794526170", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"2977414411450500", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"2064527526193011", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"3417905663186823", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"7750302816951603", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"6350792130848061", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"1788668225087148", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"1005477044147568", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"1086557566346955", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"385397766626931", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"51632303410008", " ", 
               SuperscriptBox["X", "28"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1944", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "X"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "64"}], "+", 
                RowBox[{"448", " ", "X"}], "-", 
                RowBox[{"13008", " ", 
                 SuperscriptBox["X", "2"]}], "-", 
                RowBox[{"38648", " ", 
                 SuperscriptBox["X", "3"]}], "+", 
                RowBox[{"251276", " ", 
                 SuperscriptBox["X", "4"]}], "+", 
                RowBox[{"386486", " ", 
                 SuperscriptBox["X", "5"]}], "-", 
                RowBox[{"1707843", " ", 
                 SuperscriptBox["X", "6"]}], "-", 
                RowBox[{"561573", " ", 
                 SuperscriptBox["X", "7"]}], "+", 
                RowBox[{"4477329", " ", 
                 SuperscriptBox["X", "8"]}], "-", 
                RowBox[{"2934063", " ", 
                 SuperscriptBox["X", "9"]}], "+", 
                RowBox[{"172044", " ", 
                 SuperscriptBox["X", "10"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3888", " ", 
              SqrtBox["3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
              SuperscriptBox["X", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2304"}], "+", 
              RowBox[{"42520", " ", "X"}], "-", 
              RowBox[{"454680", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"3301002", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"13905660", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"101785725", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"86079492", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"1081400463", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"410036526", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"5168902896", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"5805732024", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"10424756376", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"19873758888", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"3635859069", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"25343647092", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"13345605441", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"2133676566", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"2138164290", " ", 
               SuperscriptBox["X", "17"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"11664", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35280"}], "+", 
              RowBox[{"1157048", " ", "X"}], "-", 
              RowBox[{"15268536", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"125543916", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"650264751", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"333143847", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"15266232297", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"35603866926", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"80897761881", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"403610999688", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"114397051923", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"1677795484338", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"2297845188477", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"2415790262502", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"7389039593349", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"1898419563198", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"9015289836525", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"9011028565440", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"523299855321", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"5032018195830", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"2685053571282", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"438086479617", " ", 
               SuperscriptBox["X", "21"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"34992", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"10944", "-", 
              RowBox[{"515320", " ", "X"}], "+", 
              RowBox[{"9667296", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"95956493", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"606210146", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"2735850708", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"4898406366", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"27531520272", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"176624816022", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"223083064251", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"944997430248", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"3354549495462", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"736017045876", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"13347809805780", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"20403229489452", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"14564919331548", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"66426952826484", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"42227407661310", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"61680646230840", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"103143353418603", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"15174922557654", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"78727784531256", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"76345282447038", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"27895557043692", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"2437793205858", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"569723352435", " ", 
               SuperscriptBox["X", "25"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3888", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"159264", "-", 
              RowBox[{"9793520", " ", "X"}], "+", 
              RowBox[{"247788573", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"3305505750", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"24979192191", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"112476513744", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"369806794893", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"1096397116956", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"931806416763", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"15869564418294", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"79641208974960", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"84119952674250", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"432386048560140", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"1464288847219530", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"434860127160714", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"5596616298578472", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"9513828959751450", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"5273104345457220", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"33232122071953101", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"31093022899112274", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"19639153955578329", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"56019193197436044", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"15325828183884519", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"56187389478212460", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"69713634969598095", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"26015889954032514", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"10042965739175850", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"13414126819756734", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"4984044490633410", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"676094468922702", " ", 
               SuperscriptBox["X", "29"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"34992", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10368", "-", 
              RowBox[{"794487", " ", "X"}], "+", 
              RowBox[{"25888182", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"461017762", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"4744228086", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"26393770680", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"49938092518", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"190750021512", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"711587028150", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"3164894750178", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"18170565737886", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"6612238717074", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"223963952869962", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"422160528447252", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"800458200135918", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"3995459807378220", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"2580711175877274", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"13467652947388044", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"30096663433047486", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"1383656762204802", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"73529233262284050", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"80883840720534048", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"71440397122224366", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"237516842272861728", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"164504082653246322", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"107206479806630742", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"245352451152547818", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"101398942503455922", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"109867422737293758", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"168177078667299204", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"100826246574051174", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"31901692308619716", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"4960111202504946", " ", 
               SuperscriptBox["X", "32"]}], "+", 
              RowBox[{"250556840271459", " ", 
               SuperscriptBox["X", "33"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2592", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "41895"}], "+", 
              RowBox[{"4162525", " ", "X"}], "-", 
              RowBox[{"180877449", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"4477390410", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"68503723758", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"647435103129", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"3359088414000", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"3428319441078", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"66236658061923", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"390463342205841", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"599037122940705", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"2465900285588082", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"12790521901941912", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"14088547015652385", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"49910954536890630", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"182995741953987570", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"123052572081174591", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"506870550941587569", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"1228470372250760295", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"230218300043841150", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"3281400388340404938", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"5885895345978732669", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"2695906838571024852", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"4441147227821863170", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"6340419073769399019", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"1405025676929424051", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"10868090134665961647", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"12077970479987546682", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"5701127277100379868", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"365053561667007939", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"2043227464847333514", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"1176162427955916090", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"312936445293531696", " ", 
               SuperscriptBox["X", "32"]}], "+", 
              RowBox[{"33961022043694326", " ", 
               SuperscriptBox["X", "33"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"34992", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}]}], ")"}], " ", 
    RowBox[{"\[Lambda]", "[", "1", "]"}], " ", 
    RowBox[{"g", "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915944600806518*^9, 3.9159446023886223`*^9}, {
  3.91594502586898*^9, 
  3.9159450285504217`*^9}},ExpressionUUID->"57d5f149-9569-49ba-9aec-\
1f8fcf188b1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["A2", 
    RowBox[{"(", "1", ")"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "X"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"36", " ", "X"}], "+", 
          RowBox[{"117", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "X"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"12", " ", "X"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", "x", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "X"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"51", " ", "X"}], "+", 
             RowBox[{"924", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"2754", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"2160", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"78", " ", "X"}], "+", 
             RowBox[{"1530", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"7236", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"6885", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"3402", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "X"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], "2"]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "X"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"579", " ", "X"}], "+", 
             RowBox[{"4338", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"9702", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"6453", " ", 
              SuperscriptBox["X", "4"]}], "-", 
             RowBox[{"243", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"171", " ", "X"}], "+", 
              RowBox[{"2115", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"28911", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"192231", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"497934", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"144558", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"2014146", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"5103486", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"6147657", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"3925665", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"1030077", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"19683", " ", 
               SuperscriptBox["X", "12"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", "X", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            RowBox[{"(", 
             RowBox[{"39", "-", 
              RowBox[{"866", " ", "X"}], "-", 
              RowBox[{"13003", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"239643", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"1768212", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"5819679", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"8598636", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"7383798", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"12621177", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"3420468", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"97083117", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"270739665", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"328194342", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"193267377", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"44995338", " ", 
               SuperscriptBox["X", "14"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["X", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["x", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "X"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"914", " ", "X"}], "+", 
             RowBox[{"4182", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"6240", " ", 
              SuperscriptBox["X", "3"]}], "+", 
             RowBox[{"1737", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"1026", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"163", " ", "X"}], "-", 
              RowBox[{"8505", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"143271", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"842292", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"2069982", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"913842", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"7528626", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"21354597", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"27335313", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"17813115", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"4861701", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"118098", " ", 
               SuperscriptBox["X", "12"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", "X", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "36"}], "+", 
              RowBox[{"1425", " ", "X"}], "-", 
              RowBox[{"16346", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"225429", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"4361034", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"36920088", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"182092950", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"454458708", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"4062474", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"3389778234", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"9365963094", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"8021229282", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"14038637310", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"51734167344", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"77398712946", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"69956767476", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"38562421842", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"10230770691", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"522937944", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"703096443", " ", 
               SuperscriptBox["X", "19"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "87"}], "+", 
              RowBox[{"3335", " ", "X"}], "-", 
              RowBox[{"41843", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"51054", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"93339", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"29020602", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"280892250", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"1128888630", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"1922407560", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"146170980", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"5160176928", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"7877654190", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"17294621040", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"55703874150", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"86506903098", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"2747549970", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"251227572489", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"506899586061", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"553904479629", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"365437963476", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"136013289453", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"21867734268", " ", 
               SuperscriptBox["X", "21"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
            SuperscriptBox["X", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "X"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"129", "-", 
             RowBox[{"2162", " ", "X"}], "+", 
             RowBox[{"7398", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"6456", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"3771", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"4266", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"616", " ", "X"}], "+", 
              RowBox[{"3977", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"135678", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"810888", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"1957752", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"831186", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"7095708", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"19060029", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"21516192", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"10453131", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"607986", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"747954", " ", 
               SuperscriptBox["X", "12"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", "X", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "117"}], "+", 
              RowBox[{"3447", " ", "X"}], "-", 
              RowBox[{"34717", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"1016583", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"14104452", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"136405188", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"795751164", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"2312275788", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"983829078", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"13973186070", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"42145738722", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"40898391534", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"46144431540", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"201460307652", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"324472601628", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"330239563164", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"225678014973", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"96802509591", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"21630180141", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"1487503359", " ", 
               SuperscriptBox["X", "19"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"128", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"60", "-", 
              RowBox[{"2889", " ", "X"}], "+", 
              RowBox[{"48599", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"290720", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"2591718", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"17539518", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"750582306", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"6777349200", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"30869027910", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"67474290627", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"36073947375", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"691266835584", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"1916267200236", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"1405559597868", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"5692202431452", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"19351126144224", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"23622967367640", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"6378650186049", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"72213677828775", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"135475262836128", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"152170799652846", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"116897914696050", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"60764894852670", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"17573393381040", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"384579405414", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"2125001382165", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"498610169343", " ", 
               SuperscriptBox["X", "26"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"64", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"2385", "-", 
              RowBox[{"122616", " ", "X"}], "+", 
              RowBox[{"2298318", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"15976154", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"89528095", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"1216573548", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"4739440560", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"34904899152", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"383199430167", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"2175497905932", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"5868461998962", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"3271081326966", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"25356862776033", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"76001685193800", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"77896918684368", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"24702285197520", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"140448114977157", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"235123570012896", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"627239694423798", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"1374737846615154", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"1319527488595365", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"1101598745931108", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"5703948583243488", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"9939206869905312", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"10862116644203595", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"7978811844172212", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"3819188856039066", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"1073532102086286", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"134070347002851", " ", 
               SuperscriptBox["X", "28"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["x", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "X"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"280", "-", 
             RowBox[{"4325", " ", "X"}], "+", 
             RowBox[{"12348", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"4926", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"15084", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"10503", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "129"}], "+", 
              RowBox[{"2482", " ", "X"}], "-", 
              RowBox[{"4364", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"211137", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"1498962", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"3885768", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"1549836", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"14690754", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"34852113", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"29030238", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"1125576", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"10801593", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"4146552", " ", 
               SuperscriptBox["X", "12"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", "X", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox["x", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "135"}], "+", 
              RowBox[{"4730", " ", "X"}], "-", 
              RowBox[{"55243", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"394068", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"2600912", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"30370044", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"231456384", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"803977092", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"654722406", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"3895644672", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"13233355938", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"14310482868", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"10374130728", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"56098430820", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"93014772120", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"94832457804", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"63521784603", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"26192601126", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"5534958015", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"348625296", " ", 
               SuperscriptBox["X", "19"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"195", "-", 
              RowBox[{"10071", " ", "X"}], "+", 
              RowBox[{"209308", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"1942776", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"11319834", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"170993910", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"3320561376", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"25749772488", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"118792539279", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"316714291083", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"161665742484", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"2277844912368", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"8894996855676", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"11706740975484", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"15618710482848", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"86077117497168", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"130296984105483", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"15797228217903", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"279391196876148", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"575183385772056", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"679168253516490", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"583094477082330", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"394657848108288", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"206074295892504", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"74392611437943", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"15463888818435", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"1278487613700", " ", 
               SuperscriptBox["X", "26"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", "x", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "140"}], "+", 
              RowBox[{"8175", " ", "X"}], "-", 
              RowBox[{"181360", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"1651940", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"143572", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"189723176", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"1161446856", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"6545430372", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"129156586980", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"1336726580412", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"6849381093696", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"16308616432572", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"8153987940180", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"180421815501000", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"525205892557224", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"366716127436380", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"1966374239339916", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"6699233390332230", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"7210535758026192", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"9519881392510092", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"45160662619020060", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"66925352276697384", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"19324555797407112", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"116650436412181068", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"280499866036437420", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"374762600288180604", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"352854535432484448", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"247586123207036340", " ", 
               SuperscriptBox["X", "27"]}], "+", 
              RowBox[{"125392145095752516", " ", 
               SuperscriptBox["X", "28"]}], "-", 
              RowBox[{"36804478451049288", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"2536900647341976", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"7865809035940692", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"3173754844615824", " ", 
               SuperscriptBox["X", "32"]}], "+", 
              RowBox[{"461144670954255", " ", 
               SuperscriptBox["X", "33"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"512", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5355"}], "+", 
            RowBox[{"341673", " ", "X"}], "-", 
            RowBox[{"8591658", " ", 
             SuperscriptBox["X", "2"]}], "+", 
            RowBox[{"99352118", " ", 
             SuperscriptBox["X", "3"]}], "-", 
            RowBox[{"324781354", " ", 
             SuperscriptBox["X", "4"]}], "-", 
            RowBox[{"4922257090", " ", 
             SuperscriptBox["X", "5"]}], "+", 
            RowBox[{"34801755018", " ", 
             SuperscriptBox["X", "6"]}], "+", 
            RowBox[{"103632398058", " ", 
             SuperscriptBox["X", "7"]}], "-", 
            RowBox[{"1894642724934", " ", 
             SuperscriptBox["X", "8"]}], "+", 
            RowBox[{"10190338158402", " ", 
             SuperscriptBox["X", "9"]}], "-", 
            RowBox[{"49694775921990", " ", 
             SuperscriptBox["X", "10"]}], "+", 
            RowBox[{"260703727615098", " ", 
             SuperscriptBox["X", "11"]}], "-", 
            RowBox[{"950378325655554", " ", 
             SuperscriptBox["X", "12"]}], "+", 
            RowBox[{"1435611996244710", " ", 
             SuperscriptBox["X", "13"]}], "+", 
            RowBox[{"3171486523644738", " ", 
             SuperscriptBox["X", "14"]}], "-", 
            RowBox[{"20055452658397470", " ", 
             SuperscriptBox["X", "15"]}], "+", 
            RowBox[{"37807749522403236", " ", 
             SuperscriptBox["X", "16"]}], "-", 
            RowBox[{"4083435163282572", " ", 
             SuperscriptBox["X", "17"]}], "-", 
            RowBox[{"127974612974320530", " ", 
             SuperscriptBox["X", "18"]}], "+", 
            RowBox[{"276049604947121838", " ", 
             SuperscriptBox["X", "19"]}], "-", 
            RowBox[{"212416591081580766", " ", 
             SuperscriptBox["X", "20"]}], "-", 
            RowBox[{"190236742011709542", " ", 
             SuperscriptBox["X", "21"]}], "+", 
            RowBox[{"739538342787893886", " ", 
             SuperscriptBox["X", "22"]}], "-", 
            RowBox[{"1134876521446240482", " ", 
             SuperscriptBox["X", "23"]}], "+", 
            RowBox[{"1240169035282062102", " ", 
             SuperscriptBox["X", "24"]}], "-", 
            RowBox[{"780381896224663026", " ", 
             SuperscriptBox["X", "25"]}], "-", 
            RowBox[{"987339569375627586", " ", 
             SuperscriptBox["X", "26"]}], "+", 
            RowBox[{"4729587828454377342", " ", 
             SuperscriptBox["X", "27"]}], "-", 
            RowBox[{"10046986453322493174", " ", 
             SuperscriptBox["X", "28"]}], "+", 
            RowBox[{"14923822965291145026", " ", 
             SuperscriptBox["X", "29"]}], "-", 
            RowBox[{"16447301191029581514", " ", 
             SuperscriptBox["X", "30"]}], "+", 
            RowBox[{"13311088512217911702", " ", 
             SuperscriptBox["X", "31"]}], "-", 
            RowBox[{"7631134139476994697", " ", 
             SuperscriptBox["X", "32"]}], "+", 
            RowBox[{"2917886582179537299", " ", 
             SuperscriptBox["X", "33"]}], "-", 
            RowBox[{"665375744995587900", " ", 
             SuperscriptBox["X", "34"]}], "+", 
            RowBox[{"68335520928796836", " ", 
             SuperscriptBox["X", "35"]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"512", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "X"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1047", "-", 
             RowBox[{"15497", " ", "X"}], "+", 
             RowBox[{"39318", " ", 
              SuperscriptBox["X", "2"]}], "-", 
             RowBox[{"1938", " ", 
              SuperscriptBox["X", "3"]}], "-", 
             RowBox[{"68625", " ", 
              SuperscriptBox["X", "4"]}], "+", 
             RowBox[{"41607", " ", 
              SuperscriptBox["X", "5"]}]}], ")"}]}], 
          RowBox[{"256", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "X"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", "X"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "280"}], "+", 
              RowBox[{"6315", " ", "X"}], "-", 
              RowBox[{"30351", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"269469", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"2664909", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"7808994", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"3243402", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"30547638", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"65349342", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"35543367", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"30347541", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"41559561", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"12761145", " ", 
               SuperscriptBox["X", "12"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", "X", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1161", "-", 
              RowBox[{"42810", " ", "X"}], "+", 
              RowBox[{"535975", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"2878494", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"6000057", " ", 
               SuperscriptBox["X", "4"]}], "-", 
              RowBox[{"86581053", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"1049384061", " ", 
               SuperscriptBox["X", "6"]}], "-", 
              RowBox[{"4574708145", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"5914381131", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"16453718487", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"72413660205", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"94712936067", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"31903538283", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"300138974559", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"502409618199", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"442156254795", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"196572231432", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"11981337345", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"24887382030", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"7214311575", " ", 
               SuperscriptBox["X", "19"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", "X", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "X"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "X"}]}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox["x", "3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"225", "-", 
              RowBox[{"11428", " ", "X"}], "+", 
              RowBox[{"224220", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"1916150", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"4812282", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"88726402", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"1107589068", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"6668937438", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"28704088737", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"92862983682", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"146164945608", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"379869628284", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"2676947287788", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"5301462030444", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"1236581870040", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"25666067972700", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"47278040251761", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"17380720535616", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"74410385482188", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"164788019617518", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"193618952502138", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"170310407281398", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"128128284455652", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"79214126385114", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"34686057707217", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"8994956726718", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"1012458877920", " ", 
               SuperscriptBox["X", "26"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1365"}], "+", 
              RowBox[{"96915", " ", "X"}], "-", 
              RowBox[{"2863836", " ", 
               SuperscriptBox["X", "2"]}], "+", 
              RowBox[{"44000276", " ", 
               SuperscriptBox["X", "3"]}], "-", 
              RowBox[{"326352856", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"1203573592", " ", 
               SuperscriptBox["X", "5"]}], "+", 
              RowBox[{"6005459148", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"14108655132", " ", 
               SuperscriptBox["X", "7"]}], "-", 
              RowBox[{"1726412003676", " ", 
               SuperscriptBox["X", "8"]}], "+", 
              RowBox[{"17645434828020", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"85702473892764", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"207082716191316", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"4375910058408", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"1789587071664696", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"6314817465509292", " ", 
               SuperscriptBox["X", "14"]}], "-", 
              RowBox[{"8444382650996868", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"12270809254170510", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"77569930092763026", " ", 
               SuperscriptBox["X", "17"]}], "-", 
              RowBox[{"137532075087172212", " ", 
               SuperscriptBox["X", "18"]}], "+", 
              RowBox[{"2187691388775900", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"495104724231197976", " ", 
               SuperscriptBox["X", "20"]}], "-", 
              RowBox[{"1050197740922874456", " ", 
               SuperscriptBox["X", "21"]}], "+", 
              RowBox[{"761170365595336068", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"1008421867493283060", " ", 
               SuperscriptBox["X", "23"]}], "-", 
              RowBox[{"3545722179252979452", " ", 
               SuperscriptBox["X", "24"]}], "+", 
              RowBox[{"5212083507179965236", " ", 
               SuperscriptBox["X", "25"]}], "-", 
              RowBox[{"5153847341329496340", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"3950672514729253308", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"2551698706009923864", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"1398460565936397240", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"597485765377550844", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"173387425538490228", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"28246374183597381", " ", 
               SuperscriptBox["X", "32"]}], "+", 
              RowBox[{"1728562906442547", " ", 
               SuperscriptBox["X", "33"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2048", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{"756", "-", 
              RowBox[{"52311", " ", "X"}], "+", 
              RowBox[{"1449299", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"18944793", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"75198261", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"904823559", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"15289465959", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"1315853481", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"1051960965795", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"8884210932900", " ", 
               SuperscriptBox["X", "9"]}], "+", 
              RowBox[{"65197417692564", " ", 
               SuperscriptBox["X", "10"]}], "-", 
              RowBox[{"524968073453628", " ", 
               SuperscriptBox["X", "11"]}], "+", 
              RowBox[{"2975610620144268", " ", 
               SuperscriptBox["X", "12"]}], "-", 
              RowBox[{"8824181613401052", " ", 
               SuperscriptBox["X", "13"]}], "+", 
              RowBox[{"1215509689270044", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"91407520589637564", " ", 
               SuperscriptBox["X", "15"]}], "-", 
              RowBox[{"326182566980954772", " ", 
               SuperscriptBox["X", "16"]}], "+", 
              RowBox[{"324744106613872230", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"1156199793636487266", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"4765543646383832742", " ", 
               SuperscriptBox["X", "19"]}], "+", 
              RowBox[{"5827875141524844942", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"7728745635303671610", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"40516810019553939066", " ", 
               SuperscriptBox["X", "22"]}], "+", 
              RowBox[{"57933216579411437958", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"16474152702965506290", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"213942031541130795588", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"390736211151213382644", " ", 
               SuperscriptBox["X", "26"]}], "-", 
              RowBox[{"250578458845623684828", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"378478461836291988564", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"1273998846913187450436", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"1940989871418472060164", " ", 
               SuperscriptBox["X", "30"]}], "+", 
              RowBox[{"2050788760565337179100", " ", 
               SuperscriptBox["X", "31"]}], "-", 
              RowBox[{"1677345106578534764856", " ", 
               SuperscriptBox["X", "32"]}], "+", 
              RowBox[{"1106534616446214405081", " ", 
               SuperscriptBox["X", "33"]}], "-", 
              RowBox[{"567368447249163616317", " ", 
               SuperscriptBox["X", "34"]}], "+", 
              RowBox[{"178580762753016017367", " ", 
               SuperscriptBox["X", "35"]}], "+", 
              RowBox[{"16023101159123465733", " ", 
               SuperscriptBox["X", "36"]}], "-", 
              RowBox[{"55130808403157406633", " ", 
               SuperscriptBox["X", "37"]}], "+", 
              RowBox[{"30473679565417023945", " ", 
               SuperscriptBox["X", "38"]}], "-", 
              RowBox[{"8125630788870052551", " ", 
               SuperscriptBox["X", "39"]}], "+", 
              RowBox[{"900133152725350467", " ", 
               SuperscriptBox["X", "40"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1024", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "5"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "X"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"23625", "-", 
              RowBox[{"1793442", " ", "X"}], "+", 
              RowBox[{"56189469", " ", 
               SuperscriptBox["X", "2"]}], "-", 
              RowBox[{"896597265", " ", 
               SuperscriptBox["X", "3"]}], "+", 
              RowBox[{"6569679495", " ", 
               SuperscriptBox["X", "4"]}], "+", 
              RowBox[{"5325312503", " ", 
               SuperscriptBox["X", "5"]}], "-", 
              RowBox[{"481985843749", " ", 
               SuperscriptBox["X", "6"]}], "+", 
              RowBox[{"2203367407013", " ", 
               SuperscriptBox["X", "7"]}], "+", 
              RowBox[{"8686475084472", " ", 
               SuperscriptBox["X", "8"]}], "-", 
              RowBox[{"68819784754641", " ", 
               SuperscriptBox["X", "9"]}], "-", 
              RowBox[{"290689509006504", " ", 
               SuperscriptBox["X", "10"]}], "+", 
              RowBox[{"4485813778250244", " ", 
               SuperscriptBox["X", "11"]}], "-", 
              RowBox[{"22769889346655100", " ", 
               SuperscriptBox["X", "12"]}], "+", 
              RowBox[{"78073203110084964", " ", 
               SuperscriptBox["X", "13"]}], "-", 
              RowBox[{"224301279814685964", " ", 
               SuperscriptBox["X", "14"]}], "+", 
              RowBox[{"414690310752151788", " ", 
               SuperscriptBox["X", "15"]}], "+", 
              RowBox[{"510569104910661270", " ", 
               SuperscriptBox["X", "16"]}], "-", 
              RowBox[{"6326476846713547272", " ", 
               SuperscriptBox["X", "17"]}], "+", 
              RowBox[{"18352478393979976206", " ", 
               SuperscriptBox["X", "18"]}], "-", 
              RowBox[{"15595107590672519958", " ", 
               SuperscriptBox["X", "19"]}], "-", 
              RowBox[{"53313736387009351014", " ", 
               SuperscriptBox["X", "20"]}], "+", 
              RowBox[{"197573893619296151322", " ", 
               SuperscriptBox["X", "21"]}], "-", 
              RowBox[{"247199624156160931950", " ", 
               SuperscriptBox["X", "22"]}], "-", 
              RowBox[{"121150858035252083634", " ", 
               SuperscriptBox["X", "23"]}], "+", 
              RowBox[{"978836143255279885188", " ", 
               SuperscriptBox["X", "24"]}], "-", 
              RowBox[{"1621945725331584906558", " ", 
               SuperscriptBox["X", "25"]}], "+", 
              RowBox[{"717838461032509082196", " ", 
               SuperscriptBox["X", "26"]}], "+", 
              RowBox[{"2366485252645281403428", " ", 
               SuperscriptBox["X", "27"]}], "-", 
              RowBox[{"5991067799018630228124", " ", 
               SuperscriptBox["X", "28"]}], "+", 
              RowBox[{"6573983868925101359748", " ", 
               SuperscriptBox["X", "29"]}], "-", 
              RowBox[{"1480053299161649125932", " ", 
               SuperscriptBox["X", "30"]}], "-", 
              RowBox[{"8254128347078366814516", " ", 
               SuperscriptBox["X", "31"]}], "+", 
              RowBox[{"18782670227377581932841", " ", 
               SuperscriptBox["X", "32"]}], "-", 
              RowBox[{"27525636168492548187198", " ", 
               SuperscriptBox["X", "33"]}], "+", 
              RowBox[{"35385267165907451005053", " ", 
               SuperscriptBox["X", "34"]}], "-", 
              RowBox[{"43091348423811710679297", " ", 
               SuperscriptBox["X", "35"]}], "+", 
              RowBox[{"46676231239218562248183", " ", 
               SuperscriptBox["X", "36"]}], "-", 
              RowBox[{"40894460749263991178745", " ", 
               SuperscriptBox["X", "37"]}], "+", 
              RowBox[{"27057104537352483887307", " ", 
               SuperscriptBox["X", "38"]}], "-", 
              RowBox[{"12828361960461223333035", " ", 
               SuperscriptBox["X", "39"]}], "+", 
              RowBox[{"4092794973411403566780", " ", 
               SuperscriptBox["X", "40"]}], "-", 
              RowBox[{"785938816183204638729", " ", 
               SuperscriptBox["X", "41"]}], "+", 
              RowBox[{"68628455714316783276", " ", 
               SuperscriptBox["X", "42"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2048", " ", 
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "X"}]}], ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
            SuperscriptBox["X", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "X"}]}], ")"}], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"12", " ", "X"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", "1", "]"}], "/", "g"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915944604119597*^9, 3.915944604492219*^9}, {
  3.915945077891222*^9, 
  3.9159450837365627`*^9}},ExpressionUUID->"aca29ed6-6985-45ef-81b9-\
91de2f2f4b49"]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics", "Subsection",
 CellChangeTimes->{{3.915943348661503*^9, 
  3.915943353184832*^9}},ExpressionUUID->"78bf511c-9261-4e9c-af44-\
88a610447713"],

Cell["\<\
Full expressions for the entropy, angular momenta and charge expressed as a \
function of X and Y. The zeroth-order part is exact and the first-order \
correction is expressed as a series in (X-Y), to order six.  In the case of \
the charge we are setting n=m=-2. Below we express the relative \[Lambda][1] \
corrections as a function of a and b, corresponding to the expressions \
(6.16), (6.17) and (6.18).\
\>", "Text",
 CellChangeTimes->{{3.91594619598256*^9, 3.915946297865095*^9}, 
   3.915946337781507*^9, {3.915946578792775*^9, 3.915946650215975*^9}, 
   3.915947110558641*^9},ExpressionUUID->"e3112b78-2ab4-44f5-b6b2-\
f97064b4abb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"X", "+", "Y"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"X", "-", 
        SuperscriptBox["X", "2"], "+", "Y", "-", 
        RowBox[{"X", " ", "Y"}], "-", 
        SuperscriptBox["Y", "2"]}]]}], 
     RowBox[{"2", " ", "G", " ", 
      SuperscriptBox["h", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "X"}], "+", "Y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "X", "+", 
        RowBox[{"2", " ", "Y"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"g", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"48", "  ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "X"}]}], ")"}]}], 
             RowBox[{"1", "-", 
              RowBox[{"12", " ", "X"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["X", "2"]}]}]], "-", 
            FractionBox[
             RowBox[{"72", "  ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}], "2"]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"24", " ", "X"}], "+", 
                 RowBox[{"1167", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"4948", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"4866", " ", 
                  SuperscriptBox["X", "4"]}], "+", 
                 RowBox[{"1332", " ", 
                  SuperscriptBox["X", "5"]}], "+", 
                 RowBox[{"9450", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"46332", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"67311", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"43740", " ", 
                  SuperscriptBox["X", "9"]}], "+", 
                 RowBox[{"10935", " ", 
                  SuperscriptBox["X", "10"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
               SuperscriptBox["X", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["X", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "  ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"44", " ", "X"}], "-", 
                 RowBox[{"684", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"2563", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"24413", " ", 
                  SuperscriptBox["X", "4"]}], "-", 
                 RowBox[{"24642", " ", 
                  SuperscriptBox["X", "5"]}], "-", 
                 RowBox[{"135162", " ", 
                  SuperscriptBox["X", "6"]}], "+", 
                 RowBox[{"457155", " ", 
                  SuperscriptBox["X", "7"]}], "-", 
                 RowBox[{"839079", " ", 
                  SuperscriptBox["X", "8"]}], "+", 
                 RowBox[{"1722384", " ", 
                  SuperscriptBox["X", "9"]}], "-", 
                 RowBox[{"3656664", " ", 
                  SuperscriptBox["X", "10"]}], "+", 
                 RowBox[{"5770035", " ", 
                  SuperscriptBox["X", "11"]}], "-", 
                 RowBox[{"6156405", " ", 
                  SuperscriptBox["X", "12"]}], "+", 
                 RowBox[{"4238406", " ", 
                  SuperscriptBox["X", "13"]}], "-", 
                 RowBox[{"1692738", " ", 
                  SuperscriptBox["X", "14"]}], "+", 
                 RowBox[{"295245", " ", 
                  SuperscriptBox["X", "15"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
               SuperscriptBox["X", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"178", " ", "X"}], "-", 
                 RowBox[{"4266", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"51286", " ", 
                  SuperscriptBox["X", "3"]}], "-", 
                 RowBox[{"166711", " ", 
                  SuperscriptBox["X", "4"]}], "-", 
                 RowBox[{"40416", " ", 
                  SuperscriptBox["X", "5"]}], "+", 
                 RowBox[{"674856", " ", 
                  SuperscriptBox["X", "6"]}], "+", 
                 RowBox[{"664560", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"35562", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"33903756", " ", 
                  SuperscriptBox["X", "9"]}], "+", 
                 RowBox[{"140544036", " ", 
                  SuperscriptBox["X", "10"]}], "-", 
                 RowBox[{"322366932", " ", 
                  SuperscriptBox["X", "11"]}], "+", 
                 RowBox[{"600600906", " ", 
                  SuperscriptBox["X", "12"]}], "-", 
                 RowBox[{"1072881936", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"1715290344", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"2202256512", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"2159940249", " ", 
                  SuperscriptBox["X", "16"]}], "-", 
                 RowBox[{"1561137462", " ", 
                  SuperscriptBox["X", "17"]}], "+", 
                 RowBox[{"778856310", " ", 
                  SuperscriptBox["X", "18"]}], "-", 
                 RowBox[{"236314098", " ", 
                  SuperscriptBox["X", "19"]}], "+", 
                 RowBox[{"32417901", " ", 
                  SuperscriptBox["X", "20"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
               SuperscriptBox["X", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"147", " ", "X"}], "-", 
                 RowBox[{"4601", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"79113", " ", 
                  SuperscriptBox["X", "3"]}], "-", 
                 RowBox[{"796453", " ", 
                  SuperscriptBox["X", "4"]}], "+", 
                 RowBox[{"3817091", " ", 
                  SuperscriptBox["X", "5"]}], "-", 
                 RowBox[{"7635583", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"2231529", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"42048483", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"109170576", " ", 
                  SuperscriptBox["X", "9"]}], "+", 
                 RowBox[{"189289062", " ", 
                  SuperscriptBox["X", "10"]}], "+", 
                 RowBox[{"168767514", " ", 
                  SuperscriptBox["X", "11"]}], "-", 
                 RowBox[{"3257300034", " ", 
                  SuperscriptBox["X", "12"]}], "+", 
                 RowBox[{"13493141622", " ", 
                  SuperscriptBox["X", "13"]}], "-", 
                 RowBox[{"33408031230", " ", 
                  SuperscriptBox["X", "14"]}], "+", 
                 RowBox[{"60043284558", " ", 
                  SuperscriptBox["X", "15"]}], "-", 
                 RowBox[{"89992306044", " ", 
                  SuperscriptBox["X", "16"]}], "+", 
                 RowBox[{"124620598467", " ", 
                  SuperscriptBox["X", "17"]}], "-", 
                 RowBox[{"161287206237", " ", 
                  SuperscriptBox["X", "18"]}], "+", 
                 RowBox[{"184244512653", " ", 
                  SuperscriptBox["X", "19"]}], "-", 
                 RowBox[{"175539036681", " ", 
                  SuperscriptBox["X", "20"]}], "+", 
                 RowBox[{"133569723735", " ", 
                  SuperscriptBox["X", "21"]}], "-", 
                 RowBox[{"77107306131", " ", 
                  SuperscriptBox["X", "22"]}], "+", 
                 RowBox[{"31237570539", " ", 
                  SuperscriptBox["X", "23"]}], "-", 
                 RowBox[{"7791456501", " ", 
                  SuperscriptBox["X", "24"]}], "+", 
                 RowBox[{"889632234", " ", 
                  SuperscriptBox["X", "25"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
               SuperscriptBox["X", "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"436", " ", "X"}], "-", 
                 RowBox[{"16683", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"366132", " ", 
                  SuperscriptBox["X", "3"]}], "-", 
                 RowBox[{"5039709", " ", 
                  SuperscriptBox["X", "4"]}], "+", 
                 RowBox[{"44357624", " ", 
                  SuperscriptBox["X", "5"]}], "-", 
                 RowBox[{"224318619", " ", 
                  SuperscriptBox["X", "6"]}], "+", 
                 RowBox[{"557719688", " ", 
                  SuperscriptBox["X", "7"]}], "-", 
                 RowBox[{"1116025", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"4330090708", " ", 
                  SuperscriptBox["X", "9"]}], "+", 
                 RowBox[{"13626735801", " ", 
                  SuperscriptBox["X", "10"]}], "-", 
                 RowBox[{"19122246900", " ", 
                  SuperscriptBox["X", "11"]}], "-", 
                 RowBox[{"969777729", " ", 
                  SuperscriptBox["X", "12"]}], "+", 
                 RowBox[{"57462669504", " ", 
                  SuperscriptBox["X", "13"]}], "-", 
                 RowBox[{"11108296935", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"824762903184", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"4064040208305", " ", 
                  SuperscriptBox["X", "16"]}], "-", 
                 RowBox[{"11538703807668", " ", 
                  SuperscriptBox["X", "17"]}], "+", 
                 RowBox[{"23147113748319", " ", 
                  SuperscriptBox["X", "18"]}], "-", 
                 RowBox[{"35734654546164", " ", 
                  SuperscriptBox["X", "19"]}], "+", 
                 RowBox[{"45632201207049", " ", 
                  SuperscriptBox["X", "20"]}], "-", 
                 RowBox[{"52055217386856", " ", 
                  SuperscriptBox["X", "21"]}], "+", 
                 RowBox[{"56168430524847", " ", 
                  SuperscriptBox["X", "22"]}], "-", 
                 RowBox[{"57420157899384", " ", 
                  SuperscriptBox["X", "23"]}], "+", 
                 RowBox[{"53215439045517", " ", 
                  SuperscriptBox["X", "24"]}], "-", 
                 RowBox[{"42306910486956", " ", 
                  SuperscriptBox["X", "25"]}], "+", 
                 RowBox[{"27295015427667", " ", 
                  SuperscriptBox["X", "26"]}], "-", 
                 RowBox[{"13423746872268", " ", 
                  SuperscriptBox["X", "27"]}], "+", 
                 RowBox[{"4638470723541", " ", 
                  SuperscriptBox["X", "28"]}], "-", 
                 RowBox[{"989730209232", " ", 
                  SuperscriptBox["X", "29"]}], "+", 
                 RowBox[{"97242542739", " ", 
                  SuperscriptBox["X", "30"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
               SuperscriptBox["X", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"\[Lambda]", "[", "1", "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915945632394349*^9, 3.915945639263283*^9}, {
  3.915945791741452*^9, 3.915945814177026*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"198c35e1-a32c-4246-b511-648565bcc94a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"X", "+", "Y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["X", "2"]}], "+", 
        RowBox[{"2", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], ")"}], " ", "Y"}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "3"], " ", "G", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "X"}], "+", "Y"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "X", "+", 
        RowBox[{"2", " ", "Y"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"g", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "X", "-", 
                SuperscriptBox["X", "2"], "-", 
                RowBox[{"15", " ", 
                 SuperscriptBox["X", "3"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["X", "4"]}]}], ")"}]}], 
             RowBox[{"X", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", "X"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}]}]], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"173", " ", "X"}], "+", 
                 RowBox[{"907", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"2242", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"297", " ", 
                  SuperscriptBox["X", "4"]}], "+", 
                 RowBox[{"17352", " ", 
                  SuperscriptBox["X", "5"]}], "-", 
                 RowBox[{"50787", " ", 
                  SuperscriptBox["X", "6"]}], "+", 
                 RowBox[{"63666", " ", 
                  SuperscriptBox["X", "7"]}], "-", 
                 RowBox[{"38151", " ", 
                  SuperscriptBox["X", "8"]}], "+", 
                 RowBox[{"9477", " ", 
                  SuperscriptBox["X", "9"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"5", " ", "X"}]}], ")"}], "2"], " ", 
               SuperscriptBox["X", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["X", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"42", "-", 
                 RowBox[{"1877", " ", "X"}], "+", 
                 RowBox[{"33057", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"243853", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"959453", " ", 
                  SuperscriptBox["X", "4"]}], "-", 
                 RowBox[{"2194301", " ", 
                  SuperscriptBox["X", "5"]}], "+", 
                 RowBox[{"2925841", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"3304725", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"12379041", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"50902695", " ", 
                  SuperscriptBox["X", "9"]}], "+", 
                 RowBox[{"128996955", " ", 
                  SuperscriptBox["X", "10"]}], "-", 
                 RowBox[{"213168591", " ", 
                  SuperscriptBox["X", "11"]}], "+", 
                 RowBox[{"241391583", " ", 
                  SuperscriptBox["X", "12"]}], "-", 
                 RowBox[{"189492615", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"100061811", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"32221071", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"4782969", " ", 
                  SuperscriptBox["X", "16"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
               SuperscriptBox["X", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"5", " ", "X"}]}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "69"}], "+", 
                 RowBox[{"4112", " ", "X"}], "-", 
                 RowBox[{"103276", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"1417669", " ", 
                  SuperscriptBox["X", "3"]}], "-", 
                 RowBox[{"10788494", " ", 
                  SuperscriptBox["X", "4"]}], "+", 
                 RowBox[{"47875181", " ", 
                  SuperscriptBox["X", "5"]}], "-", 
                 RowBox[{"118065379", " ", 
                  SuperscriptBox["X", "6"]}], "+", 
                 RowBox[{"70759788", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"630089098", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"2905981588", " ", 
                  SuperscriptBox["X", "9"]}], "+", 
                 RowBox[{"7600407588", " ", 
                  SuperscriptBox["X", "10"]}], "-", 
                 RowBox[{"15230821122", " ", 
                  SuperscriptBox["X", "11"]}], "+", 
                 RowBox[{"27070586568", " ", 
                  SuperscriptBox["X", "12"]}], "-", 
                 RowBox[{"46406818962", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"75783716478", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"109704016980", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"132184959075", " ", 
                  SuperscriptBox["X", "16"]}], "-", 
                 RowBox[{"127637895204", " ", 
                  SuperscriptBox["X", "17"]}], "+", 
                 RowBox[{"95997192768", " ", 
                  SuperscriptBox["X", "18"]}], "-", 
                 RowBox[{"54191097819", " ", 
                  SuperscriptBox["X", "19"]}], "+", 
                 RowBox[{"21555128862", " ", 
                  SuperscriptBox["X", "20"]}], "-", 
                 RowBox[{"5358519603", " ", 
                  SuperscriptBox["X", "21"]}], "+", 
                 RowBox[{"621963117", " ", 
                  SuperscriptBox["X", "22"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"5", " ", "X"}]}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
               SuperscriptBox["X", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"438", "-", 
                 RowBox[{"32651", " ", "X"}], "+", 
                 RowBox[{"1065047", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"19950469", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"236431739", " ", 
                  SuperscriptBox["X", "4"]}], "-", 
                 RowBox[{"1789632886", " ", 
                  SuperscriptBox["X", "5"]}], "+", 
                 RowBox[{"8654132878", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"25241199842", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"29527941600", " ", 
                  SuperscriptBox["X", "8"]}], "+", 
                 RowBox[{"82554249571", " ", 
                  SuperscriptBox["X", "9"]}], "-", 
                 RowBox[{"439851198703", " ", 
                  SuperscriptBox["X", "10"]}], "+", 
                 RowBox[{"654518222309", " ", 
                  SuperscriptBox["X", "11"]}], "+", 
                 RowBox[{"1396128757305", " ", 
                  SuperscriptBox["X", "12"]}], "-", 
                 RowBox[{"10561048968084", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"33101008210404", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"72158323949532", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"123447170935134", " ", 
                  SuperscriptBox["X", "16"]}], "-", 
                 RowBox[{"177154597440981", " ", 
                  SuperscriptBox["X", "17"]}], "+", 
                 RowBox[{"225740681771337", " ", 
                  SuperscriptBox["X", "18"]}], "-", 
                 RowBox[{"267201885287979", " ", 
                  SuperscriptBox["X", "19"]}], "+", 
                 RowBox[{"297291376755117", " ", 
                  SuperscriptBox["X", "20"]}], "-", 
                 RowBox[{"302461229683350", " ", 
                  SuperscriptBox["X", "21"]}], "+", 
                 RowBox[{"268752934035630", " ", 
                  SuperscriptBox["X", "22"]}], "-", 
                 RowBox[{"199371196665378", " ", 
                  SuperscriptBox["X", "23"]}], "+", 
                 RowBox[{"118324287813996", " ", 
                  SuperscriptBox["X", "24"]}], "-", 
                 RowBox[{"53484844557411", " ", 
                  SuperscriptBox["X", "25"]}], "+", 
                 RowBox[{"17163400998447", " ", 
                  SuperscriptBox["X", "26"]}], "-", 
                 RowBox[{"3459947161941", " ", 
                  SuperscriptBox["X", "27"]}], "+", 
                 RowBox[{"327494670399", " ", 
                  SuperscriptBox["X", "28"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
               SuperscriptBox["X", "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"5", " ", "X"}]}], ")"}], "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"681", "-", 
                 RowBox[{"60977", " ", "X"}], "+", 
                 RowBox[{"2447193", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"58095435", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"906190019", " ", 
                  SuperscriptBox["X", "4"]}], "-", 
                 RowBox[{"9740586457", " ", 
                  SuperscriptBox["X", "5"]}], "+", 
                 RowBox[{"72614362237", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"370391562647", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"1218439898683", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"1933392220073", " ", 
                  SuperscriptBox["X", "9"]}], "-", 
                 RowBox[{"3101037783019", " ", 
                  SuperscriptBox["X", "10"]}], "+", 
                 RowBox[{"27503191514737", " ", 
                  SuperscriptBox["X", "11"]}], "-", 
                 RowBox[{"76901781931673", " ", 
                  SuperscriptBox["X", "12"]}], "+", 
                 RowBox[{"104923299390843", " ", 
                  SuperscriptBox["X", "13"]}], "-", 
                 RowBox[{"43815679992887", " ", 
                  SuperscriptBox["X", "14"]}], "+", 
                 RowBox[{"205594942752357", " ", 
                  SuperscriptBox["X", "15"]}], "-", 
                 RowBox[{"2273650862174679", " ", 
                  SuperscriptBox["X", "16"]}], "+", 
                 RowBox[{"10293328322064657", " ", 
                  SuperscriptBox["X", "17"]}], "-", 
                 RowBox[{"29920712671841301", " ", 
                  SuperscriptBox["X", "18"]}], "+", 
                 RowBox[{"64541839724924175", " ", 
                  SuperscriptBox["X", "19"]}], "-", 
                 RowBox[{"110152124638846695", " ", 
                  SuperscriptBox["X", "20"]}], "+", 
                 RowBox[{"154538439846876549", " ", 
                  SuperscriptBox["X", "21"]}], "-", 
                 RowBox[{"184315709169483705", " ", 
                  SuperscriptBox["X", "22"]}], "+", 
                 RowBox[{"194646106203917067", " ", 
                  SuperscriptBox["X", "23"]}], "-", 
                 RowBox[{"191109210632239671", " ", 
                  SuperscriptBox["X", "24"]}], "+", 
                 RowBox[{"181125404820643149", " ", 
                  SuperscriptBox["X", "25"]}], "-", 
                 RowBox[{"165390095429131113", " ", 
                  SuperscriptBox["X", "26"]}], "+", 
                 RowBox[{"139643729025707403", " ", 
                  SuperscriptBox["X", "27"]}], "-", 
                 RowBox[{"103393111650437763", " ", 
                  SuperscriptBox["X", "28"]}], "+", 
                 RowBox[{"64014579322189209", " ", 
                  SuperscriptBox["X", "29"]}], "-", 
                 RowBox[{"31731486854027085", " ", 
                  SuperscriptBox["X", "30"]}], "+", 
                 RowBox[{"11988428429756007", " ", 
                  SuperscriptBox["X", "31"]}], "-", 
                 RowBox[{"3220525652240790", " ", 
                  SuperscriptBox["X", "32"]}], "+", 
                 RowBox[{"545110442675388", " ", 
                  SuperscriptBox["X", "33"]}], "-", 
                 RowBox[{"43519890557232", " ", 
                  SuperscriptBox["X", "34"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"5", " ", "X"}]}], ")"}], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
               SuperscriptBox["X", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4182", "-", 
                 RowBox[{"437321", " ", "X"}], "+", 
                 RowBox[{"20842453", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"599306461", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"11596731281", " ", 
                  SuperscriptBox["X", "4"]}], "-", 
                 RowBox[{"159364976199", " ", 
                  SuperscriptBox["X", "5"]}], "+", 
                 RowBox[{"1597075078003", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"11710239189995", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"61806781982945", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"222385198166884", " ", 
                  SuperscriptBox["X", "9"]}], "+", 
                 RowBox[{"441267777047828", " ", 
                  SuperscriptBox["X", "10"]}], "+", 
                 RowBox[{"267497027605868", " ", 
                  SuperscriptBox["X", "11"]}], "-", 
                 RowBox[{"5136847080019260", " ", 
                  SuperscriptBox["X", "12"]}], "+", 
                 RowBox[{"17240051055101620", " ", 
                  SuperscriptBox["X", "13"]}], "-", 
                 RowBox[{"23341961864616644", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"36766020598095740", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"279524885276605992", " ", 
                  SuperscriptBox["X", "16"]}], "-", 
                 RowBox[{"842119678046874510", " ", 
                  SuperscriptBox["X", "17"]}], "+", 
                 RowBox[{"2028448278367034358", " ", 
                  SuperscriptBox["X", "18"]}], "-", 
                 RowBox[{"5311573502497473222", " ", 
                  SuperscriptBox["X", "19"]}], "+", 
                 RowBox[{"15719270335196187582", " ", 
                  SuperscriptBox["X", "20"]}], "-", 
                 RowBox[{"44275054615892709570", " ", 
                  SuperscriptBox["X", "21"]}], "+", 
                 RowBox[{"106364616947215572906", " ", 
                  SuperscriptBox["X", "22"]}], "-", 
                 RowBox[{"212206258424269519002", " ", 
                  SuperscriptBox["X", "23"]}], "+", 
                 RowBox[{"352667141590266811062", " ", 
                  SuperscriptBox["X", "24"]}], "-", 
                 RowBox[{"493179435384387608916", " ", 
                  SuperscriptBox["X", "25"]}], "+", 
                 RowBox[{"587812340007052616772", " ", 
                  SuperscriptBox["X", "26"]}], "-", 
                 RowBox[{"608190196820827592196", " ", 
                  SuperscriptBox["X", "27"]}], "+", 
                 RowBox[{"562904858449842439860", " ", 
                  SuperscriptBox["X", "28"]}], "-", 
                 RowBox[{"487493247261725992764", " ", 
                  SuperscriptBox["X", "29"]}], "+", 
                 RowBox[{"413983623819232911852", " ", 
                  SuperscriptBox["X", "30"]}], "-", 
                 RowBox[{"350073054331193002860", " ", 
                  SuperscriptBox["X", "31"]}], "+", 
                 RowBox[{"285318830639800666026", " ", 
                  SuperscriptBox["X", "32"]}], "-", 
                 RowBox[{"211898517550390718577", " ", 
                  SuperscriptBox["X", "33"]}], "+", 
                 RowBox[{"136178379708322162653", " ", 
                  SuperscriptBox["X", "34"]}], "-", 
                 RowBox[{"72630057842551060677", " ", 
                  SuperscriptBox["X", "35"]}], "+", 
                 RowBox[{"30913606218890370105", " ", 
                  SuperscriptBox["X", "36"]}], "-", 
                 RowBox[{"10023340716988982127", " ", 
                  SuperscriptBox["X", "37"]}], "+", 
                 RowBox[{"2313848482032705723", " ", 
                  SuperscriptBox["X", "38"]}], "-", 
                 RowBox[{"337472030873912211", " ", 
                  SuperscriptBox["X", "39"]}], "+", 
                 RowBox[{"23305651826884929", " ", 
                  SuperscriptBox["X", "40"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
               SuperscriptBox["X", "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"5", " ", "X"}]}], ")"}], "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"\[Lambda]", "[", "1", "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9159459558469667`*^9, 3.9159459834958878`*^9}, 
   3.915946043066869*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"fe65ad09-8253-4647-b473-458f5d3dc7ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J2", "=", 
   RowBox[{"J1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "\[Rule]", "Y"}], ",", 
      RowBox[{"Y", "\[Rule]", "X"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9159460447470827`*^9, 3.915946052975698*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1c3101a7-194d-4b4e-87c1-2e24a3e8141b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "X", "+", "Y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"X", "+", "Y"}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["g", "2"], " ", "G", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "X"}], "+", "Y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "X", "+", 
         RowBox[{"2", " ", "Y"}]}], ")"}]}]]}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"g", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"9", " ", "X"}], "+", 
                RowBox[{"63", " ", 
                 SuperscriptBox["X", "2"]}], "-", 
                RowBox[{"135", " ", 
                 SuperscriptBox["X", "3"]}], "+", 
                RowBox[{"81", " ", 
                 SuperscriptBox["X", "4"]}]}], ")"}]}], 
             RowBox[{"3", " ", "X", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "X"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"12", " ", "X"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}]}]], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"56", " ", "X"}], "-", 
                RowBox[{"261", " ", 
                 SuperscriptBox["X", "2"]}], "+", 
                RowBox[{"468", " ", 
                 SuperscriptBox["X", "3"]}], "-", 
                RowBox[{"432", " ", 
                 SuperscriptBox["X", "4"]}], "+", 
                RowBox[{"243", " ", 
                 SuperscriptBox["X", "6"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "X"}], "+", "Y"}], ")"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "X"}]}], ")"}], "2"], " ", 
              SuperscriptBox["X", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"12", " ", "X"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["X", "2"]}]}], ")"}], "2"]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"89", " ", "X"}], "-", 
                 RowBox[{"1555", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"10809", " ", 
                  SuperscriptBox["X", "3"]}], "-", 
                 RowBox[{"36455", " ", 
                  SuperscriptBox["X", "4"]}], "+", 
                 RowBox[{"57820", " ", 
                  SuperscriptBox["X", "5"]}], "-", 
                 RowBox[{"16566", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"53046", " ", 
                  SuperscriptBox["X", "7"]}], "-", 
                 RowBox[{"78804", " ", 
                  SuperscriptBox["X", "8"]}], "+", 
                 RowBox[{"522369", " ", 
                  SuperscriptBox["X", "9"]}], "-", 
                 RowBox[{"873099", " ", 
                  SuperscriptBox["X", "10"]}], "+", 
                 RowBox[{"676269", " ", 
                  SuperscriptBox["X", "11"]}], "-", 
                 RowBox[{"194643", " ", 
                  SuperscriptBox["X", "12"]}], "-", 
                 RowBox[{"39366", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"26244", " ", 
                  SuperscriptBox["X", "14"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "2"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "2"], " ", 
               SuperscriptBox["X", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "X"}]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["X", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"120", " ", "X"}], "-", 
                 RowBox[{"3037", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"42015", " ", 
                  SuperscriptBox["X", "3"]}], "-", 
                 RowBox[{"316013", " ", 
                  SuperscriptBox["X", "4"]}], "+", 
                 RowBox[{"1340735", " ", 
                  SuperscriptBox["X", "5"]}], "-", 
                 RowBox[{"2985049", " ", 
                  SuperscriptBox["X", "6"]}], "+", 
                 RowBox[{"1144779", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"12805395", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"39253485", " ", 
                  SuperscriptBox["X", "9"]}], "+", 
                 RowBox[{"57625353", " ", 
                  SuperscriptBox["X", "10"]}], "-", 
                 RowBox[{"58624155", " ", 
                  SuperscriptBox["X", "11"]}], "+", 
                 RowBox[{"105874425", " ", 
                  SuperscriptBox["X", "12"]}], "-", 
                 RowBox[{"294872643", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"575758125", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"710616807", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"549848979", " ", 
                  SuperscriptBox["X", "16"]}], "-", 
                 RowBox[{"247999239", " ", 
                  SuperscriptBox["X", "17"]}], "+", 
                 RowBox[{"47869056", " ", 
                  SuperscriptBox["X", "18"]}], "+", 
                 RowBox[{"5196312", " ", 
                  SuperscriptBox["X", "19"]}], "-", 
                 RowBox[{"2834352", " ", 
                  SuperscriptBox["X", "20"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "3"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "X"}]}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "3"], " ", 
               SuperscriptBox["X", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "4"]}], ")"}]}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"151", " ", "X"}], "+", 
                 RowBox[{"4999", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"95256", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"1150888", " ", 
                  SuperscriptBox["X", "4"]}], "-", 
                 RowBox[{"8837667", " ", 
                  SuperscriptBox["X", "5"]}], "+", 
                 RowBox[{"42883239", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"123422970", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"136738596", " ", 
                  SuperscriptBox["X", "8"]}], "+", 
                 RowBox[{"402306178", " ", 
                  SuperscriptBox["X", "9"]}], "-", 
                 RowBox[{"2004478898", " ", 
                  SuperscriptBox["X", "10"]}], "+", 
                 RowBox[{"3225574968", " ", 
                  SuperscriptBox["X", "11"]}], "+", 
                 RowBox[{"1521206808", " ", 
                  SuperscriptBox["X", "12"]}], "-", 
                 RowBox[{"18997117902", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"47899991574", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"76768824060", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"102741687090", " ", 
                  SuperscriptBox["X", "16"]}], "-", 
                 RowBox[{"150619535883", " ", 
                  SuperscriptBox["X", "17"]}], "+", 
                 RowBox[{"247025034747", " ", 
                  SuperscriptBox["X", "18"]}], "-", 
                 RowBox[{"360765245520", " ", 
                  SuperscriptBox["X", "19"]}], "+", 
                 RowBox[{"403158963312", " ", 
                  SuperscriptBox["X", "20"]}], "-", 
                 RowBox[{"323960863311", " ", 
                  SuperscriptBox["X", "21"]}], "+", 
                 RowBox[{"178404212259", " ", 
                  SuperscriptBox["X", "22"]}], "-", 
                 RowBox[{"61876384218", " ", 
                  SuperscriptBox["X", "23"]}], "+", 
                 RowBox[{"10743611256", " ", 
                  SuperscriptBox["X", "24"]}], "+", 
                 RowBox[{"51018336", " ", 
                  SuperscriptBox["X", "25"]}], "-", 
                 RowBox[{"229582512", " ", 
                  SuperscriptBox["X", "26"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "4"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "4"], " ", 
               SuperscriptBox["X", "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "X"}]}], ")"}], "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "5"]}], ")"}]}], "-", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"182", " ", "X"}], "+", 
                 RowBox[{"7441", " ", 
                  SuperscriptBox["X", "2"]}], "-", 
                 RowBox[{"180445", " ", 
                  SuperscriptBox["X", "3"]}], "+", 
                 RowBox[{"2883952", " ", 
                  SuperscriptBox["X", "4"]}], "-", 
                 RowBox[{"31870004", " ", 
                  SuperscriptBox["X", "5"]}], "+", 
                 RowBox[{"244612882", " ", 
                  SuperscriptBox["X", "6"]}], "-", 
                 RowBox[{"1284657346", " ", 
                  SuperscriptBox["X", "7"]}], "+", 
                 RowBox[{"4366698674", " ", 
                  SuperscriptBox["X", "8"]}], "-", 
                 RowBox[{"7480769918", " ", 
                  SuperscriptBox["X", "9"]}], "-", 
                 RowBox[{"7992800097", " ", 
                  SuperscriptBox["X", "10"]}], "+", 
                 RowBox[{"85578272421", " ", 
                  SuperscriptBox["X", "11"]}], "-", 
                 RowBox[{"228607023400", " ", 
                  SuperscriptBox["X", "12"]}], "+", 
                 RowBox[{"223321806972", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"359822791692", " ", 
                  SuperscriptBox["X", "14"]}], "-", 
                 RowBox[{"1324656870444", " ", 
                  SuperscriptBox["X", "15"]}], "+", 
                 RowBox[{"195851761254", " ", 
                  SuperscriptBox["X", "16"]}], "+", 
                 RowBox[{"8149750519086", " ", 
                  SuperscriptBox["X", "17"]}], "-", 
                 RowBox[{"27888150785121", " ", 
                  SuperscriptBox["X", "18"]}], "+", 
                 RowBox[{"56437271236701", " ", 
                  SuperscriptBox["X", "19"]}], "-", 
                 RowBox[{"84247440645744", " ", 
                  SuperscriptBox["X", "20"]}], "+", 
                 RowBox[{"104873965488756", " ", 
                  SuperscriptBox["X", "21"]}], "-", 
                 RowBox[{"124746040592334", " ", 
                  SuperscriptBox["X", "22"]}], "+", 
                 RowBox[{"154699869792510", " ", 
                  SuperscriptBox["X", "23"]}], "-", 
                 RowBox[{"187852442572890", " ", 
                  SuperscriptBox["X", "24"]}], "+", 
                 RowBox[{"196602851290950", " ", 
                  SuperscriptBox["X", "25"]}], "-", 
                 RowBox[{"162295227405423", " ", 
                  SuperscriptBox["X", "26"]}], "+", 
                 RowBox[{"100189899113211", " ", 
                  SuperscriptBox["X", "27"]}], "-", 
                 RowBox[{"44007409021464", " ", 
                  SuperscriptBox["X", "28"]}], "+", 
                 RowBox[{"12722104451844", " ", 
                  SuperscriptBox["X", "29"]}], "-", 
                 RowBox[{"2029738988592", " ", 
                  SuperscriptBox["X", "30"]}], "+", 
                 RowBox[{"75073481424", " ", 
                  SuperscriptBox["X", "31"]}], "+", 
                 RowBox[{"16529940864", " ", 
                  SuperscriptBox["X", "32"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "5"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "X"}]}], ")"}], "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "5"], " ", 
               SuperscriptBox["X", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "6"]}], ")"}]}], "+", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"213", " ", "X"}], "-", 
                 RowBox[{"10363", " ", 
                  SuperscriptBox["X", "2"]}], "+", 
                 RowBox[{"305007", " ", 
                  SuperscriptBox["X", "3"]}], "-", 
                 RowBox[{"6059627", " ", 
                  SuperscriptBox["X", "4"]}], "+", 
                 RowBox[{"85794979", " ", 
                  SuperscriptBox["X", "5"]}], "-", 
                 RowBox[{"889419555", " ", 
                  SuperscriptBox["X", "6"]}], "+", 
                 RowBox[{"6774920999", " ", 
                  SuperscriptBox["X", "7"]}], "-", 
                 RowBox[{"37347182791", " ", 
                  SuperscriptBox["X", "8"]}], "+", 
                 RowBox[{"142075252383", " ", 
                  SuperscriptBox["X", "9"]}], "-", 
                 RowBox[{"315337616003", " ", 
                  SuperscriptBox["X", "10"]}], "-", 
                 RowBox[{"163144621", " ", 
                  SuperscriptBox["X", "11"]}], "+", 
                 RowBox[{"2816183899585", " ", 
                  SuperscriptBox["X", "12"]}], "-", 
                 RowBox[{"10391858754529", " ", 
                  SuperscriptBox["X", "13"]}], "+", 
                 RowBox[{"15952257581897", " ", 
                  SuperscriptBox["X", "14"]}], "+", 
                 RowBox[{"11776904154755", " ", 
                  SuperscriptBox["X", "15"]}], "-", 
                 RowBox[{"117878002335327", " ", 
                  SuperscriptBox["X", "16"]}], "+", 
                 RowBox[{"283429277517933", " ", 
                  SuperscriptBox["X", "17"]}], "-", 
                 RowBox[{"360747122176917", " ", 
                  SuperscriptBox["X", "18"]}], "+", 
                 RowBox[{"318246245696421", " ", 
                  SuperscriptBox["X", "19"]}], "-", 
                 RowBox[{"996614457289857", " ", 
                  SuperscriptBox["X", "20"]}], "+", 
                 RowBox[{"4800519851313321", " ", 
                  SuperscriptBox["X", "21"]}], "-", 
                 RowBox[{"14936625107144793", " ", 
                  SuperscriptBox["X", "22"]}], "+", 
                 RowBox[{"32557925675938869", " ", 
                  SuperscriptBox["X", "23"]}], "-", 
                 RowBox[{"53898831843952149", " ", 
                  SuperscriptBox["X", "24"]}], "+", 
                 RowBox[{"71405165961853029", " ", 
                  SuperscriptBox["X", "25"]}], "-", 
                 RowBox[{"79907853463069329", " ", 
                  SuperscriptBox["X", "26"]}], "+", 
                 RowBox[{"81948033740505393", " ", 
                  SuperscriptBox["X", "27"]}], "-", 
                 RowBox[{"84463756550996229", " ", 
                  SuperscriptBox["X", "28"]}], "+", 
                 RowBox[{"88926742378703349", " ", 
                  SuperscriptBox["X", "29"]}], "-", 
                 RowBox[{"87796719161553357", " ", 
                  SuperscriptBox["X", "30"]}], "+", 
                 RowBox[{"73592434835595873", " ", 
                  SuperscriptBox["X", "31"]}], "-", 
                 RowBox[{"49043612763173763", " ", 
                  SuperscriptBox["X", "32"]}], "+", 
                 RowBox[{"24850400212540026", " ", 
                  SuperscriptBox["X", "33"]}], "-", 
                 RowBox[{"9141223802508828", " ", 
                  SuperscriptBox["X", "34"]}], "+", 
                 RowBox[{"2272681251339048", " ", 
                  SuperscriptBox["X", "35"]}], "-", 
                 RowBox[{"329332210561296", " ", 
                  SuperscriptBox["X", "36"]}], "+", 
                 RowBox[{"16550603290080", " ", 
                  SuperscriptBox["X", "37"]}], "+", 
                 RowBox[{"1115771008320", " ", 
                  SuperscriptBox["X", "38"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "X"}], "+", "Y"}], ")"}], "6"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"24", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "X"}], ")"}], "6"], " ", 
               SuperscriptBox["X", "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "X"}]}], ")"}], "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"12", " ", "X"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["X", "2"]}]}], ")"}], "7"]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"\[Lambda]", "[", "1", "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Lambda]", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9159461152079763`*^9, 3.915946122838544*^9}, 
   3.9159461537915707`*^9, 3.915946516264838*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"18c5c2c1-2f64-4513-8f77-d08f3a4aecff"],

Cell["Relative corrections as a functions of a and b", "Text",
 CellChangeTimes->{{3.915946661380212*^9, 
  3.915946676135523*^9}},ExpressionUUID->"466c3b5f-b5e6-47ca-9a9b-\
96ae8887e043"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"S", ",", "\[Alpha]", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", "1", "]"}]}], "]"}], "/", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"S", ",", "\[Alpha]", ",", "0"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "\[Rule]", " ", 
        RowBox[{"a", " ", 
         RowBox[{"g", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{"Y", "\[Rule]", " ", 
        RowBox[{"b", " ", 
         RowBox[{"g", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}]}]}], ")"}]}]}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "a", ",", "2"}], "}"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"g", "\[Rule]", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.915946342167046*^9, 3.915946454978403*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"be44a2d9-f0bd-4a7d-bfe4-1a54853f775b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"48", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "a"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "a"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"8", " ", "a"}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["a", "2"]}]}]], "-", 
   FractionBox[
    RowBox[{"72", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"16", " ", "a"}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["a", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "a"}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"8", " ", "a"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["a", "2"]}]}], ")"}], "2"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "a"}], "-", 
       RowBox[{"1167", " ", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"11036", " ", 
        SuperscriptBox["a", "3"]}], "-", 
       RowBox[{"43066", " ", 
        SuperscriptBox["a", "4"]}], "-", 
       RowBox[{"88572", " ", 
        SuperscriptBox["a", "5"]}], "-", 
       RowBox[{"108482", " ", 
        SuperscriptBox["a", "6"]}], "-", 
       RowBox[{"81460", " ", 
        SuperscriptBox["a", "7"]}], "-", 
       RowBox[{"33975", " ", 
        SuperscriptBox["a", "8"]}], "-", 
       RowBox[{"5520", " ", 
        SuperscriptBox["a", "9"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["a", "10"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}], "2"]}], 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "a"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "a"}], "+", 
       SuperscriptBox["a", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"8", " ", "a"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["a", "2"]}]}], ")"}], "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"b", "-", "a"}], "]"}], "3"],
    SeriesData[$CellContext`b, $CellContext`a, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`b, $CellContext`a, {
   48 (2 + $CellContext`a) (1 + 2 $CellContext`a)/(-1 + 8 $CellContext`a + 
    11 $CellContext`a^2), (-72) (-1 + 8 $CellContext`a + 
      11 $CellContext`a^2)^(-2) (7 + 16 $CellContext`a + 
     13 $CellContext`a^2), (-2) $CellContext`a^(-2) (
      1 + $CellContext`a)^(-2) (1 + 
      4 $CellContext`a + $CellContext`a^2)^(-1) (-1 + 8 $CellContext`a + 
      11 $CellContext`a^2)^(-3) (1 - 4 $CellContext`a - 1167 $CellContext`a^2 - 
     11036 $CellContext`a^3 - 43066 $CellContext`a^4 - 88572 $CellContext`a^5 - 
     108482 $CellContext`a^6 - 81460 $CellContext`a^7 - 
     33975 $CellContext`a^8 - 5520 $CellContext`a^9 + 33 $CellContext`a^10)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.915946400701561*^9, 3.915946455982682*^9}, 
   3.91594651868568*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"effa16e8-15c1-465f-a8ae-09204a64475a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"J1", ",", "\[Alpha]", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", "1", "]"}]}], "]"}], "/", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"J1", ",", "\[Alpha]", ",", "0"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "\[Rule]", " ", 
        RowBox[{"a", " ", 
         RowBox[{"g", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{"Y", "\[Rule]", " ", 
        RowBox[{"b", " ", 
         RowBox[{"g", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}]}]}], ")"}]}]}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "a", ",", "2"}], "}"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"g", "\[Rule]", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9159465024192677`*^9, 3.915946521791418*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"64ed36fe-d226-47d7-9608-79cdf9ba2c4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"9", " ", "a"}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["a", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["a", "4"]}]}], ")"}]}], 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "a"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"8", " ", "a"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["a", "2"]}]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"74", " ", "a"}], "+", 
       RowBox[{"895", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"3094", " ", 
        SuperscriptBox["a", "3"]}], "+", 
       RowBox[{"7889", " ", 
        SuperscriptBox["a", "4"]}], "+", 
       RowBox[{"14422", " ", 
        SuperscriptBox["a", "5"]}], "+", 
       RowBox[{"13249", " ", 
        SuperscriptBox["a", "6"]}], "+", 
       RowBox[{"5762", " ", 
        SuperscriptBox["a", "7"]}], "+", 
       RowBox[{"1189", " ", 
        SuperscriptBox["a", "8"]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["a", "9"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "a"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "a"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "a"}], "+", 
       SuperscriptBox["a", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"8", " ", "a"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["a", "2"]}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"42", "-", 
        RowBox[{"605", " ", "a"}], "-", 
        RowBox[{"2157", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"76383", " ", 
         SuperscriptBox["a", "3"]}], "+", 
        RowBox[{"754083", " ", 
         SuperscriptBox["a", "4"]}], "+", 
        RowBox[{"3306235", " ", 
         SuperscriptBox["a", "5"]}], "+", 
        RowBox[{"9289651", " ", 
         SuperscriptBox["a", "6"]}], "+", 
        RowBox[{"19894695", " ", 
         SuperscriptBox["a", "7"]}], "+", 
        RowBox[{"34726215", " ", 
         SuperscriptBox["a", "8"]}], "+", 
        RowBox[{"47441601", " ", 
         SuperscriptBox["a", "9"]}], "+", 
        RowBox[{"47141825", " ", 
         SuperscriptBox["a", "10"]}], "+", 
        RowBox[{"32337717", " ", 
         SuperscriptBox["a", "11"]}], "+", 
        RowBox[{"14805057", " ", 
         SuperscriptBox["a", "12"]}], "+", 
        RowBox[{"4365729", " ", 
         SuperscriptBox["a", "13"]}], "+", 
        RowBox[{"778745", " ", 
         SuperscriptBox["a", "14"]}], "+", 
        RowBox[{"73157", " ", 
         SuperscriptBox["a", "15"]}], "+", 
        RowBox[{"2475", " ", 
         SuperscriptBox["a", "16"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "a"}], ")"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "a"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "a"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}], "+", 
         SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"8", " ", "a"}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["a", "2"]}]}], ")"}], "3"]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"b", "-", "a"}], "]"}], "3"],
    SeriesData[$CellContext`b, $CellContext`a, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`b, $CellContext`a, {
   24 $CellContext`a^(-1) (3 + $CellContext`a)^(-1) (-1 + 8 $CellContext`a + 
      11 $CellContext`a^2)^(-1) (1 + 9 $CellContext`a + 29 $CellContext`a^2 + 
     25 $CellContext`a^3 + 
     8 $CellContext`a^4), (-8) $CellContext`a^(-2) (3 + $CellContext`a)^(-2) (
      1 + 4 $CellContext`a + $CellContext`a^2)^(-1) (-1 + 8 $CellContext`a + 
      11 $CellContext`a^2)^(-2) (-6 + 74 $CellContext`a + 
     895 $CellContext`a^2 + 3094 $CellContext`a^3 + 7889 $CellContext`a^4 + 
     14422 $CellContext`a^5 + 13249 $CellContext`a^6 + 5762 $CellContext`a^7 + 
     1189 $CellContext`a^8 + 88 $CellContext`a^9), 
    2 $CellContext`a^(-3) (1 + $CellContext`a)^(-2) (
      3 + $CellContext`a)^(-3) (1 + 
      4 $CellContext`a + $CellContext`a^2)^(-2) (-1 + 8 $CellContext`a + 
      11 $CellContext`a^2)^(-3) (42 - 605 $CellContext`a - 
     2157 $CellContext`a^2 + 76383 $CellContext`a^3 + 754083 $CellContext`a^4 + 
     3306235 $CellContext`a^5 + 9289651 $CellContext`a^6 + 
     19894695 $CellContext`a^7 + 34726215 $CellContext`a^8 + 
     47441601 $CellContext`a^9 + 47141825 $CellContext`a^10 + 
     32337717 $CellContext`a^11 + 14805057 $CellContext`a^12 + 
     4365729 $CellContext`a^13 + 778745 $CellContext`a^14 + 
     73157 $CellContext`a^15 + 2475 $CellContext`a^16)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.915946522774032*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"0a87ad7b-6b51-455a-baac-ffe9af5da0a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"Q", ",", "\[Alpha]", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", "1", "]"}]}], "]"}], "/", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Q", ",", "\[Alpha]", ",", "0"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "\[Rule]", " ", 
        RowBox[{"a", " ", 
         RowBox[{"g", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{"Y", "\[Rule]", " ", 
        RowBox[{"b", " ", 
         RowBox[{"g", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}]}]}], ")"}]}]}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "a", ",", "2"}], "}"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"g", "\[Rule]", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.915946968472988*^9, 3.915946970545875*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"712d4279-81c0-486d-96df-1a91a6d75268"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"7", " ", "a"}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"73", " ", 
        SuperscriptBox["a", "3"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["a", "4"]}]}], ")"}]}], 
    RowBox[{"3", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"8", " ", "a"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["a", "2"]}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"32", " ", "a"}], "-", 
       RowBox[{"179", " ", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"300", " ", 
        SuperscriptBox["a", "3"]}], "-", 
       RowBox[{"112", " ", 
        SuperscriptBox["a", "4"]}], "+", 
       RowBox[{"368", " ", 
        SuperscriptBox["a", "5"]}], "+", 
       RowBox[{"253", " ", 
        SuperscriptBox["a", "6"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "a"}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"8", " ", "a"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["a", "2"]}]}], ")"}], "2"]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"37", " ", "a"}], "-", 
        RowBox[{"41", " ", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"3941", " ", 
         SuperscriptBox["a", "3"]}], "-", 
        RowBox[{"23609", " ", 
         SuperscriptBox["a", "4"]}], "-", 
        RowBox[{"65030", " ", 
         SuperscriptBox["a", "5"]}], "-", 
        RowBox[{"107414", " ", 
         SuperscriptBox["a", "6"]}], "-", 
        RowBox[{"133082", " ", 
         SuperscriptBox["a", "7"]}], "-", 
        RowBox[{"131960", " ", 
         SuperscriptBox["a", "8"]}], "-", 
        RowBox[{"82959", " ", 
         SuperscriptBox["a", "9"]}], "-", 
        RowBox[{"19089", " ", 
         SuperscriptBox["a", "10"]}], "+", 
        RowBox[{"5007", " ", 
         SuperscriptBox["a", "11"]}], "+", 
        RowBox[{"2211", " ", 
         SuperscriptBox["a", "12"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "a"}], ")"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "a"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}], "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", "a"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], "3"]}], ")"}]}], ")"}]}], 
   "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"b", "-", "a"}], "]"}], "3"],
    SeriesData[$CellContext`b, $CellContext`a, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`b, $CellContext`a, {
   Rational[8, 3] $CellContext`a^(-1) (-1 + 8 $CellContext`a + 
      11 $CellContext`a^2)^(-1) (2 + 7 $CellContext`a + 57 $CellContext`a^2 + 
     73 $CellContext`a^3 + 23 $CellContext`a^4), 
    Rational[4, 3] $CellContext`a^(-2) (-1 + 8 $CellContext`a + 
      11 $CellContext`a^2)^(-2) (2 - 32 $CellContext`a - 179 $CellContext`a^2 - 
     300 $CellContext`a^3 - 112 $CellContext`a^4 + 368 $CellContext`a^5 + 
     253 $CellContext`a^6), 
    Rational[-2, 3] $CellContext`a^(-3) (1 + $CellContext`a)^(-2) (1 + 
      4 $CellContext`a + $CellContext`a^2)^(-1) (-1 + 8 $CellContext`a + 
      11 $CellContext`a^2)^(-3) (-2 + 37 $CellContext`a - 41 $CellContext`a^2 - 
     3941 $CellContext`a^3 - 23609 $CellContext`a^4 - 65030 $CellContext`a^5 - 
     107414 $CellContext`a^6 - 133082 $CellContext`a^7 - 
     131960 $CellContext`a^8 - 82959 $CellContext`a^9 - 
     19089 $CellContext`a^10 + 5007 $CellContext`a^11 + 
     2211 $CellContext`a^12)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.915946971215728*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"2bc0018f-b4aa-4fe8-babb-978df088b8dc"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{972, 867},
WindowMargins->{{Automatic, 284}, {-18, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"83d42d19-54d3-4d08-beb0-bfe892482ab8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 156, 3, 67, "Section",ExpressionUUID->"518bbd39-1041-4676-a97c-1173e03de84e"],
Cell[CellGroupData[{
Cell[761, 29, 158, 3, 54, "Subsection",ExpressionUUID->"7eafbd3d-2548-462c-8a25-ce7912dfa374"],
Cell[922, 34, 196, 3, 35, "Text",ExpressionUUID->"f9b64979-9785-4601-811c-e3ed8e3b6ab0"],
Cell[1121, 39, 9936, 277, 330, "Input",ExpressionUUID->"a8acee25-fce7-4377-96a8-cbe096e66a55"],
Cell[11060, 318, 9620, 256, 330, "Input",ExpressionUUID->"e5d6453a-397b-4c24-8628-220d1eb77ef5"],
Cell[20683, 576, 10835, 286, 399, "Input",ExpressionUUID->"51ddf339-4fad-4852-b3d9-b934b4c9c926"],
Cell[31521, 864, 10238, 284, 330, "Input",ExpressionUUID->"96edbc62-1937-44ac-8864-19935770c795"],
Cell[41762, 1150, 10242, 285, 330, "Input",ExpressionUUID->"9e2e745a-f238-4f5a-bfa5-be88e6881485"],
Cell[52007, 1437, 11274, 298, 445, "Input",ExpressionUUID->"eff9f8c6-b36e-477a-bbde-3225bb69b315"]
}, Closed]],
Cell[CellGroupData[{
Cell[63318, 1740, 162, 3, 38, "Subsection",ExpressionUUID->"0ffc9fcf-f66b-45e7-975a-f746d444d0f8"],
Cell[63483, 1745, 263, 6, 35, "Text",ExpressionUUID->"932079c0-ea4e-471d-a5ea-44617dc91631"],
Cell[63749, 1753, 10700, 283, 307, "Input",ExpressionUUID->"d3b22c45-91f8-423d-9664-a478433e7872"],
Cell[74452, 2038, 13704, 374, 445, "Input",ExpressionUUID->"cedeaf07-17a2-48b6-b6b4-201181f036c0"],
Cell[88159, 2414, 11824, 326, 353, "Input",ExpressionUUID->"ef3ade82-a065-442f-8083-82d96e59a30b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100032, 2746, 149, 3, 67, "Section",ExpressionUUID->"59356869-7e50-4f53-9834-69d619b5f6c4"],
Cell[CellGroupData[{
Cell[100206, 2753, 156, 3, 54, "Subsection",ExpressionUUID->"21db75ed-3e5b-41af-9bd3-57afecb810e8"],
Cell[100365, 2758, 311, 7, 58, "Text",ExpressionUUID->"366b86ae-71a1-4a62-97d9-af487257813e"],
Cell[100679, 2767, 44226, 1136, 2203, "Input",ExpressionUUID->"f7dea83d-7465-42ce-91ef-0e099b4b8c33"],
Cell[144908, 3905, 49076, 1244, 2584, "Input",ExpressionUUID->"d73c2f0a-83e4-4026-a436-c178a4393da5"],
Cell[193987, 5151, 67256, 1660, 3471, "Input",ExpressionUUID->"2cca6527-9395-4e59-8bf9-4fc6a0a6e6df"],
Cell[261246, 6813, 85717, 2069, 4831, "Input",ExpressionUUID->"f49d2d4e-ff3a-400e-8935-bb46cfd8c1a9"],
Cell[346966, 8884, 71119, 1725, 3874, "Input",ExpressionUUID->"57d5f149-9569-49ba-9aec-1f8fcf188b1e"],
Cell[418088, 10611, 81704, 2023, 4510, "Input",ExpressionUUID->"aca29ed6-6985-45ef-81b9-91de2f2f4b49"]
}, Closed]],
Cell[CellGroupData[{
Cell[499829, 12639, 162, 3, 38, "Subsection",ExpressionUUID->"78bf511c-9261-4e9c-af44-88a610447713"],
Cell[499994, 12644, 652, 11, 81, "Text",ExpressionUUID->"e3112b78-2ab4-44f5-b6b2-f97064b4abb0"],
Cell[500649, 12657, 17141, 407, 754, "Input",ExpressionUUID->"198c35e1-a32c-4246-b511-648565bcc94a"],
Cell[517793, 13066, 24222, 550, 1148, "Input",ExpressionUUID->"fe65ad09-8253-4647-b473-458f5d3dc7ff"],
Cell[542018, 13618, 358, 9, 30, "Input",ExpressionUUID->"1c3101a7-194d-4b4e-87c1-2e24a3e8141b"],
Cell[542379, 13629, 22105, 511, 916, "Input",ExpressionUUID->"18c5c2c1-2f64-4513-8f77-d08f3a4aecff"],
Cell[564487, 14142, 188, 3, 35, "Text",ExpressionUUID->"466c3b5f-b5e6-47ca-9a9b-96ae8887e043"],
Cell[CellGroupData[{
Cell[564700, 14149, 1277, 36, 52, "Input",ExpressionUUID->"be44a2d9-f0bd-4a7d-bfe4-1a54853f775b"],
Cell[565980, 14187, 3320, 94, 115, "Output",ExpressionUUID->"effa16e8-15c1-465f-a8ae-09204a64475a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569337, 14286, 1281, 36, 52, "Input",ExpressionUUID->"64ed36fe-d226-47d7-9608-79cdf9ba2c4d"],
Cell[570621, 14324, 5665, 152, 188, "Output",ExpressionUUID->"0a87ad7b-6b51-455a-baac-ffe9af5da0a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576323, 14481, 1277, 36, 52, "Input",ExpressionUUID->"712d4279-81c0-486d-96df-1a91a6d75268"],
Cell[577603, 14519, 4487, 123, 112, "Output",ExpressionUUID->"2bc0018f-b4aa-4fe8-babb-978df088b8dc"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


